A hitchhiker's guide to quantum field theoretic aspects of $\mathcal{N}=4$ SYM theory and its deformations

In this thesis, we investigate properties of the one-parameter $\beta$- and the three-parameter $\gamma_i$-deformed descendents of $\mathcal{N}=4$ SYM theory. We find additional multi-trace interactions that must be included in the deformed theories to prevent persistent divergences in observables. For the $\gamma_i$-deformation, we show in an explicit Feynman-diagrammatic calculation that these interactions have running coupling constants which spoil the conformal invariance of the quantised theory, even in the 't Hooft limit. We show that the running coupling constant in principle also affect the anomalous dimensions of composite operators by calculating the $K=L$ loop leading order wrapping corrections to the operators tr$\bigl(\phi_i^L)$. For the $\beta$-deformation, we analyse the impact of multi-trace couplings on the one-loop spectrum and determine the complete one-loop dilatation operator of the conformal $\beta$-deformation in the 't Hooft limit. Based on the field-theoretic data from the $\beta$- and $\gamma_i$-deformation, we propose a test to determine whether supersymmetry and/or exact conformal invariance are necessary prerequisites of the quantum integrability found for $\mathcal{N}=4$ SYM theory. We also generalise the P\'{o}lya-theoretic approach to the thermal one-loop partition function to be also applicable in the setting of the $\beta$- and $\gamma_i$-deformation. We find that the deconfinement phase-transition temperature in the deformed theories is the same as in the undeformed theory at one-loop level and we conjecture that it remains the same even non-perturbatively. Finally, we also provide many technical details concerning Feynman-diagram techniques and present the tool FokkenFeynPackage which implements these rules into Mathematica.

==> FokkenFeynPackage/Feynmanrules.m <==
(* ::Package:: *)

Feynmanrules::usage="!The file VariablesReplacements.m must be loaded before Functions.m is loaded!
!The file Functions.m must be loaded before Functions.m is loaded!
This file contains the following functions:
{P\[Phi],PA,Pc,P\[Lambda]\[Lambda]b,P\[Lambda]b\[Lambda],PCT\[Phi],PCTA,PCTc,PCT\[Lambda]\[Lambda]b,PCT\[Lambda]b\[Lambda],VAccb,VAAA,VAAAA,VA\[Lambda]\[Lambda]b\[Sigma],VA\[Lambda]\[Lambda]b\[Sigma]b,VA\[Lambda]b\[Lambda]\[Sigma],VA\[Lambda]b\[Lambda]\[Sigma]b,P\[CurlyPhi],PCT\[CurlyPhi],VA\[CurlyPhi]\[CurlyPhi],V\[CurlyPhi]\[Lambda]\[Lambda],V\[CurlyPhi]\[Lambda]b\[Lambda]b,V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi],VA\[CurlyPhi]A\[CurlyPhi],VA\[Phi]A\[Phi]b,V\[Phi]\[Lambda]\[Lambda],V\[Phi]b\[Lambda]b\[Lambda]b,V\[Phi]b\[Lambda]\[Lambda],V\[Phi]\[Lambda]b\[Lambda]b,VA\[Phi]b\[Phi],VF,VD}
In addition the following variables are defined
{\[Delta]AA,\[Delta]ccb,\[Delta]\[CurlyPhi]\[CurlyPhi],\[Delta]\[Phi]\[Phi]b,\[Delta]\[Lambda]\[Lambda]b,\[Sigma],\[Sigma]b,\[CapitalSigma],\[CapitalSigma]b,\[Delta]ff,\[Delta]ss,\[Rho],\[Rho]d,\[Rho]t,\[Rho]td,F,QF,QD}
Call ?\"object\" for information on each function or variable.

In this file, the vertices and propagators of all fields are stored. In vertices and propagators the following heads are used to distinguish different types of indices:
c[n] - colour index,
ff[n] - fermion flavour index,
fs[n] - scalar flavour index,
\[Mu][n] - spacetime index,
\[Alpha][n] - sl(2,C) spinor index,
\[Beta]d[n] - conjugate sl(2,C) spinor index,
mom[p,n] - momentum with magnitude p and direction n.
These heads are protected and must not be changed!";


\[Delta]AA::usage="\[Delta]AA is the counterterm for gauge fields. It starts at order \!\(\*SuperscriptBox[\(gYM\), \(2\)]\).
(defined in Feynmanrules.m)";
\[Delta]ccb::usage="\[Delta]ccb is the counterterm for ghost fields. It starts at order \!\(\*SuperscriptBox[\(gYM\), \(2\)]\).
(defined in Feynmanrules.m)";
\[Delta]\[CurlyPhi]\[CurlyPhi]::usage="\[Delta]\[CurlyPhi]\[CurlyPhi] is the counterterm for real scalar fields. It starts at order \!\(\*SuperscriptBox[\(gYM\), \(2\)]\).
(defined in Feynmanrules.m)";
\[Delta]\[Phi]\[Phi]b::usage="\[Delta]\[Phi]\[Phi]b is the counterterm for complex scalar fields. It starts at order \!\(\*SuperscriptBox[\(gYM\), \(2\)]\).
(defined in Feynmanrules.m)";
\[Delta]\[Lambda]\[Lambda]b::usage="\[Delta]\[Lambda]\[Lambda]b is the counterterm for Weyl fermion fields. It starts at order \!\(\*SuperscriptBox[\(gYM\), \(2\)]\).
(defined in Feynmanrules.m)";

\[Sigma]::usage="\[Sigma][\[Mu]][\[Alpha],\[Beta]d] is the abstract symbol for the Weyl representation (\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\()\), \(\[Alpha] \*OverscriptBox[\(\[Beta]\), \(.\)]\)]\) matrices.
(defined in Feynmanrules.m)";
\[Sigma]b::usage="\[Sigma]b[\[Mu]][\[Beta]d,\[Alpha]] is the abstract symbol for the Weyl representation (\!\(\*SubscriptBox[OverscriptBox[\(\[Sigma]\), \(_\)], \(\[Mu]\)]\)\!\(\*SuperscriptBox[\()\), \(\*OverscriptBox[\(\[Beta]\), \(.\)] \[Alpha]\)]\) matrices.
(defined in Feynmanrules.m)";
\[CapitalSigma]::usage="\[CapitalSigma][i][A,B] is the abstract symbol for the six-dimensional Euclidean space Weyl representation matrices (\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(i\)]\)\!\(\*SubscriptBox[\()\), \(AB\)]\).
(defined in Feynmanrules.m)";
\[CapitalSigma]b::usage="\[CapitalSigma]b[i][A,B] is the abstract symbol for the six-dimensional Euclidean space conjugate Weyl representation matrices (\!\(\*SubscriptBox[OverscriptBox[\(\[CapitalSigma]\), \(_\)], \(i\)]\)\!\(\*SuperscriptBox[\()\), \(AB\)]\).
(defined in Feynmanrules.m)";

\[Delta]ff::usage="\[Delta]ff[A,B] is an abstract symbol for a fermionic flavour Kronecker-\[Delta]. It is replaced in \[Delta]Replaces[exp_] by the function \[Delta]f[A,B]. 
(defined in Feynmanrules.m)";
\[Delta]ss::usage="\[Delta]fs[i,j] is an abstract symbol for a scalar flavour Kronecker-\[Delta]. It is replaced in \[Delta]Replaces[exp_] by the function \[Delta]s[i,j]. 
(defined in Feynmanrules.m)";


\[Rho]::usage="\[Rho][i,A,B] is the abstract symbol (\!\(\*SuperscriptBox[\(\[Rho]\), \(i\)]\)\!\(\*SuperscriptBox[\()\), \(AB\)]\) that realises the \[Phi]\[Lambda]\[Lambda] coupling in the theory.
(defined in Feynmanrules.m)";
\[Rho]d::usage="\[Rho]d[i,A,B] is the abstract symbol (\!\(\*SubscriptBox[SuperscriptBox[\(\[Rho]\), \(\[Dagger]\)], \(i\)]\)\!\(\*SubscriptBox[\()\), \(AB\)]\) that realises the \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) coupling in the theory.
(defined in Feynmanrules.m)";
\[Rho]t::usage="\[Rho]t[i,A,B] is the abstract symbol (\!\(\*SuperscriptBox[OverscriptBox[\(\[Rho]\), \(~\)], \(i\)]\)\!\(\*SubscriptBox[\()\), \(AB\)]\) that realises the \[Phi]\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) coupling in the theory.
(defined in Feynmanrules.m)";
\[Rho]td::usage="\[Rho]td[i,A,B] is the abstract symbol (\!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(\[Rho]\), \(~\)], \(\[Dagger]\)], \(i\)]\)\!\(\*SuperscriptBox[\()\), \(AB\)]\) that realises the \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\[Lambda]\[Lambda] coupling in the theory.
(defined in Feynmanrules.m)";
F::usage="F[i,j,k,l] is the abstract symbol \!\(\*SubscriptBox[SuperscriptBox[\(F\), \(ij\)], \(lk\)]\) that realises the four-scalar F-term coupling in the theory in interactions \!\(\*SubscriptBox[SuperscriptBox[\(F\), \(ij\)], \(lk\)]\)tr(\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(j\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(k\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(l\)]\)).
(defined in Feynmanrules.m)";
QF::usage="QF[i,j,k,l] is the abstract symbol \!\(\*SubscriptBox[SuperscriptBox[\(QF\), \(ij\)], \(lk\)]\) that realises the four-scalar double-trace F-term coupling in the theory in interactions \!\(\*SubscriptBox[SuperscriptBox[\(QF\), \(ij\)], \(lk\)]\)tr(\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(j\)]\))tr(\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(k\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(l\)]\)).
(defined in Feynmanrules.m)";
QD::usage="QD[i,j,k,l] is the abstract symbol \!\(\*SubscriptBox[SuperscriptBox[\(QD\), \(ij\)], \(lk\)]\) that realises the four-scalar double-trace D-term coupling in the theory in interactions \!\(\*SubscriptBox[SuperscriptBox[\(QD\), \(ij\)], \(lk\)]\)tr(\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(j\)]\))tr(\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(k\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(l\)]\)).
(defined in Feynmanrules.m)";


P\[Phi]::usage="Scalar propagator P\[Phi][n1_,n2_][p_], that depends on endpoints n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
PA::usage="Gauge field propagator PA[n1_,n2_][p_], that depends on endpoints n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
Pc::usage="Ghost field propagator Pc[n1_,n2_][p_], that depends on endpoints n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
P\[Lambda]\[Lambda]b::usage="Weyl fermion propagator P\[Lambda]\[Lambda]b[n1_,n2_][p_], that depends on endpoints n1 (fermion), and n2 (anti-fermion) and on the momentum p.
(defined in Feynmanrules.m)";
P\[Lambda]b\[Lambda]::usage="Weyl fermion propagator P\[Lambda]b\[Lambda][n1_,n2_][p_], that depends on endpoints n1 (anti-fermion), and n2 (fermion) and on the momentum p.
(defined in Feynmanrules.m)";

PCT\[Phi]::usage="Scalar counterterm vertex PCT\[Phi][n1_,n2_][p_], that depends on connection points n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
PCTA::usage="Gauge field counterterm vertex PCTA[n1_,n2_][p_], that depends on connection points n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
PCTc::usage="Ghost field counterterm vertex PCTc[n1_,n2_][p_], that depends on connection points n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
PCT\[Lambda]\[Lambda]b::usage="Weyl fermion counterterm vertex PCT\[Lambda]\[Lambda]b[n1_,n2_][p_], that depends on connection points n1 (fermion), and n2 (anti-fermion) and on the momentum p.
(defined in Feynmanrules.m)";
PCT\[Lambda]b\[Lambda]::usage="Weyl fermion counterterm vertex PCT\[Lambda]b\[Lambda][n1_,n2_][p_], that depends on connection points n1 (anti-fermion), and n2 (fermion) and on the momentum p.
(defined in Feynmanrules.m)";

VAccb::usage="Gauge-ghost vertex VAccb[n1_,n2_,n3_][p3_] that depends on connection points n1 (A), n2 (c), and n3 (cb) and the momentum entering the anti-ghost field.
(defined in Feynmanrules.m)";
VAAA::usage="3-gauge vertex VAAA[n1_,n2_,n3_][p1_,p2_,p3_] that depends on connection points n1 (A), n2 (A), and n3 (A) and the respective momenta entering at these points.
(defined in Feynmanrules.m)";
VAAAA::usage="4-gauge vertex VAAAA[n1_,n2_,n3_,n4_] that depends on connection points n1 (A), n2 (A), n3 (A), and n4 (A).
(defined in Feynmanrules.m)";
VA\[Lambda]\[Lambda]b\[Sigma]::usage="Gauge-fermion-anti-fermion vertex VA\[Lambda]\[Lambda]b\[Sigma][n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\()\), \(\[Alpha] \*OverscriptBox[\(\[Beta]\), \(.\)]\)]\) that depends on connection points n1 (A), n2 (\[Lambda]), and n3 (\[Lambda]b).
(defined in Feynmanrules.m)";
VA\[Lambda]\[Lambda]b\[Sigma]b::usage="Gauge-fermion-anti-fermion vertex VA\[Lambda]\[Lambda]b\[Sigma]b[n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[OverscriptBox[\(\[Sigma]\), \(_\)], \(\[Mu]\)]\)\!\(\*SuperscriptBox[\()\), \(\*OverscriptBox[\(\[Alpha]\), \(.\)] \[Beta]\)]\) that depends on connection points n1 (A), n2 (\[Lambda]), and n3 (\[Lambda]b).
(defined in Feynmanrules.m)";
VA\[Lambda]b\[Lambda]\[Sigma]::usage="Gauge-anti-fermion-fermion vertex VA\[Lambda]b\[Lambda]\[Sigma][n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\()\), \(\[Alpha] \*OverscriptBox[\(\[Beta]\), \(.\)]\)]\) that depends on connection points n1 (A), n2 (\[Lambda]b), and n3 (\[Lambda]).
(defined in Feynmanrules.m)";
VA\[Lambda]b\[Lambda]\[Sigma]b::usage="Gauge-anti-fermion-fermion vertex VA\[Lambda]b\[Lambda]\[Sigma]b[n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[OverscriptBox[\(\[Sigma]\), \(_\)], \(\[Mu]\)]\)\!\(\*SuperscriptBox[\()\), \(\*OverscriptBox[\(\[Alpha]\), \(.\)] \[Beta]\)]\) that depends on connection points n1 (A), n2 (\[Lambda]b), and n3 (\[Lambda]).
(defined in Feynmanrules.m)";

P\[CurlyPhi]::usage="Scalar propagator P\[CurlyPhi][n1_,n2_][p_], that depends on endpoints n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
PCT\[CurlyPhi]::usage="Scalar counterterm vertex PCT\[CurlyPhi][n1_,n2_][p_], that depends on connection points n1, and n2 and on the momentum p.
(defined in Feynmanrules.m)";
VA\[CurlyPhi]\[CurlyPhi]::usage="Gauge-scalar-scalar vertex VA\[CurlyPhi]\[CurlyPhi][n1_,n2_,n3_][p2_,p3_] that depends on connection points n1 (A), n2 (\[CurlyPhi]), and n3 (\[CurlyPhi]) and the respective momenta entering at the scalar connection points.
(defined in Feynmanrules.m)";
V\[CurlyPhi]\[Lambda]\[Lambda]::usage="Scalar-fermion-fermion vertex V\[CurlyPhi]\[Lambda]\[Lambda][n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[OverscriptBox[\(\[CapitalSigma]\), \(_\)], \(j\)]\)\!\(\*SuperscriptBox[\()\), \(AB\)]\) that depends on connection points n1 (\[CurlyPhi]), n2 (\[Lambda]), and n3 (\[Lambda]).
(defined in Feynmanrules.m)";
V\[CurlyPhi]\[Lambda]b\[Lambda]b::usage="Scalar-anti-fermion-anti-fermion vertex V\[CurlyPhi]\[Lambda]b\[Lambda]b[n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(j\)]\)\!\(\*SubscriptBox[\()\), \(AB\)]\) that depends on connection points n1 (\[CurlyPhi]), n2 (\[Lambda]b), and n3 (\[Lambda]b).
(defined in Feynmanrules.m)";
V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]::usage="4-scalar vertex V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi][n1_,n2_,n3_,n4_] with coupling tensor that depends on connection points n1 (\[CurlyPhi]), n2 (\[CurlyPhi]), n3 (\[CurlyPhi]), and n4 (\[CurlyPhi]).
(defined in Feynmanrules.m)";
VA\[CurlyPhi]A\[CurlyPhi]::usage="Gauge-scalar-gauge-scalar vertex VA\[CurlyPhi]A\[CurlyPhi][n1_,n2_,n3_,n4_] with coupling tensor that depends on connection points n1 (A), n2 (\[CurlyPhi]), n3 (A), and n4 (\[CurlyPhi]).
(defined in Feynmanrules.m)";

VA\[Phi]A\[Phi]b::usage="Gauge-scalar-gauge-anti-scalar vertex VA\[Phi]A\[Phi]b[n1_,n2_,n3_,n4_] that depends on connection points n1 (A), n2 (\[Phi]), n3 (A), and n4 (\[Phi]b).
(defined in Feynmanrules.m)";
V\[Phi]\[Lambda]\[Lambda]::usage="Scalar-fermion-fermion vertex V\[Phi]\[Lambda]\[Lambda][n1_,n2_,n3_] with coupling symbol (\!\(\*SuperscriptBox[\(\[Rho]\), \(i\)]\)\!\(\*SuperscriptBox[\()\), \(AB\)]\) that depends on connection points n1 (\[Phi]), n2 (\[Lambda]), and n3 (\[Lambda]).
(defined in Feynmanrules.m)";
V\[Phi]b\[Lambda]b\[Lambda]b::usage="Anti-scalar-anti-fermion-anti-fermion vertex V\[Phi]b\[Lambda]b\[Lambda]b[n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[SuperscriptBox[\(\[Rho]\), \(\[Dagger]\)], \(i\)]\)\!\(\*SubscriptBox[\()\), \(AB\)]\) that depends on connection points n1 (\[Phi]b), n2 (\[Lambda]b), and n3 (\[Lambda]b).
(defined in Feynmanrules.m)";
V\[Phi]b\[Lambda]\[Lambda]::usage="Anti-calar-fermion-fermion vertex V\[Phi]b\[Lambda]\[Lambda][n1_,n2_,n3_] with coupling symbol (\!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(\[Rho]\), \(~\)], \(\[Dagger]\)], \(i\)]\)\!\(\*SuperscriptBox[\()\), \(AB\)]\) that depends on connection points n1 (\[Phi]b), n2 (\[Lambda]), and n3 (\[Lambda]).
(defined in Feynmanrules.m)";
V\[Phi]\[Lambda]b\[Lambda]b::usage="Scalar-anti-fermion-anti-fermion vertex V\[Phi]\[Lambda]b\[Lambda]b[n1_,n2_,n3_] with coupling symbol (\!\(\*SuperscriptBox[OverscriptBox[\(\[Rho]\), \(~\)], \(i\)]\)\!\(\*SubscriptBox[\()\), \(AB\)]\) that depends on connection points n1 (\[Phi]), n2 (\[Lambda]b), and n3 (\[Lambda]b).
(defined in Feynmanrules.m)";

VA\[Phi]b\[Phi]::usage="Gauge-scalar-anti-scalar vertex VA\[Phi]b\[Phi][n1_,n2_,n3_][p2_,p3_] that depends on connection points n1 (A), n2 (\[Phi]), and n3 (\[Phi]b) and the respective momenta entering at the scalar connection points.
(defined in Feynmanrules.m)";
VF::usage="F-term scalar vertex VF[n1_,n2_,n3_,n4_] with single- and double-trace coupling symbols \!\(\*SubscriptBox[SuperscriptBox[\(F\), \(ij\)], \(lk\)]\) and \!\(\*SubscriptBox[SuperscriptBox[\(QF\), \(ij\)], \(lk\)]\), respectively. It depends on connection points n1 (\[Phi]), n2 (\[Phi]), n3 (\[Phi]b), and n4 (\[Phi]b).
(defined in Feynmanrules.m)";
VD::usage="D-term scalar vertex VD[n1_,n2_,n3_,n4_] with double-trace contributions \!\(\*SubscriptBox[SuperscriptBox[\(QD\), \(ij\)], \(lk\)]\). It depends on connection points n1 (\[Phi]), n2 (\[Phi]b), n3 (\[Phi]), and n4 (\[Phi]b).
(defined in Feynmanrules.m)";


Unprotect[\[Sigma],\[Sigma]b,\[CapitalSigma],\[CapitalSigma]b,\[Delta]AA,\[Delta]ccb,\[Delta]\[CurlyPhi]\[CurlyPhi],\[Delta]\[Phi]\[Phi]b,\[Delta]\[Lambda]\[Lambda]b,
P\[Phi],PA,Pc,P\[Lambda]\[Lambda]b,P\[Lambda]b\[Lambda],
PCT\[Phi],PCTA,PCTc,PCT\[Lambda]\[Lambda]b,PCT\[Lambda]b\[Lambda],
VAccb,VAAA,VAAAA,VA\[Lambda]\[Lambda]b\[Sigma],VA\[Lambda]\[Lambda]b\[Sigma]b,VA\[Lambda]b\[Lambda]\[Sigma],VA\[Lambda]b\[Lambda]\[Sigma]b,
P\[CurlyPhi],PCT\[CurlyPhi],VA\[CurlyPhi]\[CurlyPhi],V\[CurlyPhi]\[Lambda]\[Lambda],V\[CurlyPhi]\[Lambda]b\[Lambda]b,V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi],VA\[CurlyPhi]A\[CurlyPhi],
VA\[Phi]A\[Phi]b,V\[Phi]\[Lambda]\[Lambda],V\[Phi]b\[Lambda]b\[Lambda]b,V\[Phi]b\[Lambda]\[Lambda],V\[Phi]\[Lambda]b\[Lambda]b,
VA\[Phi]b\[Phi],VF,VD];


(*Propagators*)
P\[Phi][n1_,n2_][p_]:=1/I (\[Delta][c[n1],c[n2]]\[Delta]ss[fs[n1],fs[n2]])/p^2;
PA[n1_,n2_][p_]:=1/I 1/p^4 (g[\[Mu][n1],\[Mu][n2]]p^2-(1-\[Xi])momentum[p,\[Mu][n1]]momentum[p,\[Mu][n2]])\[Delta][c[n1],c[n2]];
Pc[n1_,n2_][p_]:=1/I \[Delta][c[n1],c[n2]]/p^2;
P\[Lambda]\[Lambda]b[n1_,n2_][p_]:=Module[{\[Mu]},1/I (-\[Sigma][\[Mu]][\[Alpha][n1],\[Beta]d[n2]]momentum[p,\[Mu]])/p^2 \[Delta][c[n1],c[n2]]\[Delta]ff[ff[n1],ff[n2]]];
P\[Lambda]b\[Lambda][n1_,n2_][p_]:=Module[{\[Mu]},1/I (\[Sigma]b[\[Mu]][\[Beta]d[n1],\[Alpha][n2]]momentum[p,\[Mu]])/p^2 \[Delta][c[n1],c[n2]]\[Delta]ff[ff[n1],ff[n2]]];


(*Vertices*)
(*all momenta leave the vertex*)


(*counterterms*)
PCT\[Phi][n1_,n2_][p_]:=I(\[Delta]\[Phi]\[Phi]b)p^2 \[Delta][c[n1],c[n2]]\[Delta]ss[fs[n1],fs[n2]];
PCTA[n1_,n2_][p_]:=I(\[Delta]AA)(p^2 g[\[Mu][n1],\[Mu][n2]]-(1-\[Xi]^-1)momentum[p,\[Mu][n1]]momentum[p,\[Mu][n2]])\[Delta][c[n1],c[n2]];
PCTc[n1_,n2_][p_]:=I(\[Delta]ccb)p^2 \[Delta][c[n1],c[n2]];
PCT\[Lambda]b\[Lambda][n1_,n2_][p_]:=Module[{\[Mu]},I(\[Delta]\[Lambda]\[Lambda]b)\[Sigma]b[\[Mu]][\[Beta]d[n1],\[Alpha][n2]]momentum[p,\[Mu]]\[Delta][c[n1],c[n2]]\[Delta]ff[ff[n1],ff[n2]]];
PCT\[Lambda]\[Lambda]b[n1_,n2_][p_]:=Module[{\[Mu]},-I(\[Delta]\[Lambda]\[Lambda]b)\[Sigma][\[Mu]][\[Alpha][n1],\[Beta]d[n2]]momentum[p,\[Mu]]\[Delta][c[n1],c[n2]]\[Delta]ff[ff[n1],ff[n2]]];


(*gauge field, fermion*)
VAccb[n1_,n2_,n3_][p3_]:=I gYMB momentum[p3,\[Mu][n1]]trc[c[n1],com[c[n2],c[n3]]];

VAAA[n1_,n2_,n3_][p1_,p2_,p3_]:=-I gYMB(momentum[p2-p3,\[Mu][n1]]g[\[Mu][n2],\[Mu][n3]]+momentum[p3-p1,\[Mu][n2]]g[\[Mu][n3],\[Mu][n1]]+momentum[p1-p2,\[Mu][n3]]g[\[Mu][n1],\[Mu][n2]])trc[c[n1],com[c[n2],c[n3]]];
VAAAA[n1_,n2_,n3_,n4_]:=I gYMB^2 ((g[\[Mu][n1],\[Mu][n3]]g[\[Mu][n2],\[Mu][n4]]-g[\[Mu][n1],\[Mu][n4]]g[\[Mu][n2],\[Mu][n3]])trc[com[c[n1],c[n2]],com[c[n3],c[n4]]]
+(g[\[Mu][n1],\[Mu][n4]]g[\[Mu][n2],\[Mu][n3]]-g[\[Mu][n1],\[Mu][n2]]g[\[Mu][n3],\[Mu][n4]])trc[com[c[n1],c[n3]],com[c[n4],c[n2]]]
+(g[\[Mu][n1],\[Mu][n2]]g[\[Mu][n3],\[Mu][n4]]-g[\[Mu][n1],\[Mu][n3]]g[\[Mu][n4],\[Mu][n2]])trc[com[c[n1],c[n4]],com[c[n2],c[n3]]]
);

VA\[Lambda]\[Lambda]b\[Sigma][n1_,n2_,n3_]:=I gYMB \[Delta]ff[ff[n2],ff[n3]]\[Sigma][\[Mu][n1]][\[Alpha][n2],\[Beta]d[n3]]trc[c[n1],com[c[n2],c[n3]]];
VA\[Lambda]\[Lambda]b\[Sigma]b[n1_,n2_,n3_]:=I gYMB \[Delta]ff[ff[n2],ff[n3]]\[Sigma]b[\[Mu][n1]][\[Beta]d[n3],\[Alpha][n2]]trc[c[n1],com[c[n2],c[n3]]];
VA\[Lambda]b\[Lambda]\[Sigma]b[n1_,n2_,n3_]:=I gYMB \[Delta]ff[ff[n2],ff[n3]]\[Sigma]b[\[Mu][n1]][\[Beta]d[n2],\[Alpha][n3]]trc[c[n1],com[c[n2],c[n3]]];
VA\[Lambda]b\[Lambda]\[Sigma][n1_,n2_,n3_]:=I gYMB \[Delta]ff[ff[n2],ff[n3]]\[Sigma][\[Mu][n1]][\[Alpha][n3],\[Beta]d[n2]]trc[c[n1],com[c[n2],c[n3]]];


(*real scalar*)
P\[CurlyPhi][n1_,n2_][p_]:=1/I (\[Delta][c[n1],c[n2]]\[Delta]ss[fs[n1],fs[n2]])/p^2;
PCT\[CurlyPhi][n1_,n2_][p_]:=I(\[Delta]\[CurlyPhi]\[CurlyPhi])p^2 \[Delta][c[n1],c[n2]]\[Delta]ss[fs[n1],fs[n2]];

VA\[CurlyPhi]\[CurlyPhi][n1_,n2_,n3_][p2_,p3_]:=-I gYMB \[Delta]ss[fs[n2],fs[n3]](momentum[p2,\[Mu][n1]]-momentum[p3,\[Mu][n1]])trc[c[n1],com[c[n2],c[n3]]];
V\[CurlyPhi]\[Lambda]\[Lambda][n1_,n2_,n3_]:=-gYMB \[Delta][\[Alpha][n2],\[Alpha][n3]]\[CapitalSigma]b[fs[n1],ff[n2],ff[n3]]trc[c[n1],com[c[n2],c[n3]]];
V\[CurlyPhi]\[Lambda]b\[Lambda]b[n1_,n2_,n3_]:= gYMB \[Delta][\[Beta]d[n2],\[Beta]d[n3]] \[CapitalSigma][fs[n1],ff[n2],ff[n3]]trc[c[n1],com[c[n2],c[n3]]];
V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi][n1_,n2_,n3_,n4_]:=I gYMB^2 (
trc[com[c[n1],c[n2]],com[c[n3],c[n4]]](\[Delta]ss[fs[n1],fs[n3]]\[Delta]ss[fs[n2],fs[n4]]-\[Delta]ss[fs[n1],fs[n4]]\[Delta]ss[fs[n2],fs[n3]])
+trc[com[c[n1],c[n3]],com[c[n4],c[n2]]](\[Delta]ss[fs[n1],fs[n4]]\[Delta]ss[fs[n2],fs[n3]]-\[Delta]ss[fs[n1],fs[n2]]\[Delta]ss[fs[n3],fs[n4]])
+trc[com[c[n1],c[n4]],com[c[n2],c[n3]]](\[Delta]ss[fs[n1],fs[n2]]\[Delta]ss[fs[n3],fs[n4]]-\[Delta]ss[fs[n1],fs[n3]]\[Delta]ss[fs[n2],fs[n4]])
);
VA\[CurlyPhi]A\[CurlyPhi][n1_,n2_,n3_,n4_]:=I gYMB^2 \[Delta]ss[fs[n2],fs[n4]]g[\[Mu][n1],\[Mu][n3]](trc[com[c[n1],c[n2]],com[c[n3],c[n4]]]+trc[com[c[n1],c[n4]],com[c[n3],c[n2]]]);
(*VAA\[CurlyPhi]\[CurlyPhi][n1_,n2_,n3_,n4_]:=I gYM^2 \[Delta]ss[fs[n3],fs[n4]]g[\[Mu][n1],\[Mu][n2]](trc[com[c[n1],c[n4]],com[c[n2],c[n3]]]+trc[com[c[n1],c[n3]],com[c[n2],c[n4]]]);*)



(*complex scalar*)
VA\[Phi]A\[Phi]b[n1_,n2_,n3_,n4_]:=I gYMB^2 \[Delta]ss[fs[n2],fs[n4]]g[\[Mu][n1],\[Mu][n3]](trc[com[c[n1],c[n2]],com[c[n3],c[n4]]]+trc[com[c[n1],c[n4]],com[c[n3],c[n2]]]);
(*VAA\[Phi]\[Phi][n1_,n2_,n3_,n4_]:=I gYM^2 \[Delta]ss[fs[n3],fs[n4]]g[\[Mu][n1],\[Mu][n2]](trc[com[c[n1],c[n4]],com[c[n2],c[n3]]]+trc[com[c[n1],c[n3]],com[c[n2],c[n4]]]);*)

V\[Phi]\[Lambda]\[Lambda][n1_,n2_,n3_]:=I gYMB \[Delta][\[Alpha][n2],\[Alpha][n3]](\[Rho][fs[n1],ff[n2],ff[n3]]trc[c[n1],c[n2],c[n3]]+\[Rho][fs[n1],ff[n3],ff[n2]]trc[c[n1],c[n3],c[n2]]);
V\[Phi]b\[Lambda]\[Lambda][n1_,n2_,n3_]:=I gYMB \[Delta][\[Alpha][n2],\[Alpha][n3]](\[Rho]td[fs[n1],ff[n2],ff[n3]]trc[c[n1],c[n2],c[n3]]+\[Rho]td[fs[n1],ff[n3],ff[n2]]trc[c[n1],c[n3],c[n2]]);
V\[Phi]\[Lambda]b\[Lambda]b[n1_,n2_,n3_]:=I gYMB \[Delta][\[Beta]d[n2],\[Beta]d[n3]](\[Rho]t[fs[n1],ff[n2],ff[n3]]trc[c[n1],c[n2],c[n3]]+\[Rho]t[fs[n1],ff[n3],ff[n2]]trc[c[n1],c[n3],c[n2]]);
V\[Phi]b\[Lambda]b\[Lambda]b[n1_,n2_,n3_]:=I gYMB \[Delta][\[Beta]d[n2],\[Beta]d[n3]](\[Rho]d[fs[n1],ff[n2],ff[n3]]trc[c[n1],c[n2],c[n3]]+\[Rho]d[fs[n1],ff[n3],ff[n2]]trc[c[n1],c[n3],c[n2]]);

(*pi and pj are outgoing*)
VA\[Phi]b\[Phi][n1_,n2_,n3_][p2_,p3_]:=-I gYMB \[Delta]ss[fs[n2],fs[n3]](momentum[p2,\[Mu][n1]]-momentum[p3,\[Mu][n1]])trc[c[n1],com[c[n2],c[n3]]];
VF[n1_,n2_,n3_,n4_]:=I gYMB^2 (
F[fs[n1],fs[n2],fs[n3],fs[n4]]trc[c[n1],c[n2],c[n3],c[n4]]+
F[fs[n2],fs[n1],fs[n3],fs[n4]]trc[c[n2],c[n1],c[n3],c[n4]]+
F[fs[n1],fs[n2],fs[n4],fs[n3]]trc[c[n1],c[n2],c[n4],c[n3]]+
F[fs[n2],fs[n1],fs[n4],fs[n3]]trc[c[n2],c[n1],c[n4],c[n3]]
-1/NN (QF[fs[n1],fs[n2],fs[n3],fs[n4]]+QF[fs[n1],fs[n2],fs[n4],fs[n3]])trc[c[n1],c[n2]]trc[c[n3],c[n4]]
);
VD[n1_,n2_,n3_,n4_]:=-I gYMB^2 (
\[Delta]ss[fs[n1],fs[n2]]\[Delta]ss[fs[n3],fs[n4]]trc[com[c[n1],c[n2]],com[c[n3],c[n4]]]+
\[Delta]ss[fs[n1],fs[n4]]\[Delta]ss[fs[n2],fs[n3]]trc[com[c[n1],c[n4]],com[c[n3],c[n2]]]
+1/NN (QD[fs[n1],fs[n3],fs[n4],fs[n2]]trc[c[n1],c[n2]]trc[c[n3],c[n4]]+QD[fs[n3],fs[n1],fs[n4],fs[n2]]trc[c[n1],c[n4]]trc[c[n2],c[n3]])
);


Protect[\[Sigma],\[Sigma]b,\[CapitalSigma],\[CapitalSigma]b,\[Delta]AA,\[Delta]ccb,\[Delta]\[CurlyPhi]\[CurlyPhi],\[Delta]\[Phi]\[Phi]b,\[Delta]\[Lambda]\[Lambda]b,
P\[Phi],PA,Pc,P\[Lambda]\[Lambda]b,P\[Lambda]b\[Lambda],
PCT\[Phi],PCTA,PCTc,PCT\[Lambda]\[Lambda]b,PCT\[Lambda]b\[Lambda],
VAccb,VAAA,VAAAA,VA\[Lambda]\[Lambda]b\[Sigma],VA\[Lambda]\[Lambda]b\[Sigma]b,VA\[Lambda]b\[Lambda]\[Sigma],VA\[Lambda]b\[Lambda]\[Sigma]b,
P\[CurlyPhi],PCT\[CurlyPhi],VA\[CurlyPhi]\[CurlyPhi],V\[CurlyPhi]\[Lambda]\[Lambda],V\[CurlyPhi]\[Lambda]b\[Lambda]b,V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi],VA\[CurlyPhi]A\[CurlyPhi],
VA\[Phi]A\[Phi]b,V\[Phi]\[Lambda]\[Lambda],V\[Phi]b\[Lambda]b\[Lambda]b,V\[Phi]b\[Lambda]\[Lambda],V\[Phi]\[Lambda]b\[Lambda]b,
VA\[Phi]b\[Phi],VF,VD];


==> FokkenFeynPackage/Feynpar.m <==
(* ::Package:: *)

(* FeynmanParameter and trace were written by Todd West, Theory Group,
  Department of Physics, University of Texas, Austin, Texas 78712.
  e-mail: toddwest@utaphy.ph.utexas.edu
  Please direct all questions, comments, or bug reports to this address.
  This program was last updated on 12/16/93 and is compatible with
  Mathematica versions 1.2, 2.X.  Any publication using results
  from these programs should contain a reference to the paper 
  "FeynmanParameter and trace-programs for expressing Feynman amplitudes
  as integrals over Feynman parameters" in Computer Physics Communications
  77, 286-298 (1993).  These programs may be distributed freely.  More
  details of their use may be found in the file tutorial.txt and in the
  previously mentioned reference.*)

trace::usage = "trace[expr] or tr[expr] computes the trace of a product of gamma matrices
 where expr is a sequence of terms delimited by commas.  
Each term in expr may contain at most one gamma matrix which is represented by
 an index or by a 'five' ( for gamma 5 ).  By default, trace works in four dimensions.  
If the user wishes to work in other than four dimensions, they should type:
 dimension = d [Enter] , where d is the new number of dimensions.";

tr::usage = "trace[expr] or tr[expr] computes the trace of a product of gamma matrices
 where expr is a sequence of terms delimited by commas.  
Each term in expr may contain at most one gamma matrix which is represented by
 an index or by a 'five' ( for gamma 5 ).  By default, trace works in four dimensions.  
If the user wishes to work in other than four dimensions, they should type:
 dimension = d [Enter] , where d is the new number of dimensions.";

FeynmanParameter::usage = "FeynmanParameter[expr,k(,l(,j))] or 
fp[expr,k(,l(,j))] computes the integral of expr over k 
(divided by (2 Pi)^d), then computes the integral of the result over l 
(divided by (2 Pi)^d) if the third argument is provided and, finally, 
computes the integral of this result over j (divided by (2 Pi)^d), 
if the fourth argument is given.
  By default, FeynmanParameter works in four dimensions.  
If the user wishes to work in other than four dimensions, they should type:
dimension = d [Enter] , where d is the new number of dimensions.";

fp::usage = "FeynmanParameter[expr,k(,l(,j))] or 
fp[expr,k(,l(,j))] computes the integral of expr over k 
(divided by (2 Pi)^d), then computes the integral of the result over l 
(divided by (2 Pi)^d) if the third argument is provided and, finally, 
computes the integral of this result over j (divided by (2 Pi)^d), 
if the fourth argument is given.
  By default, FeynmanParameter works in four dimensions.  
If the user wishes to work in other than four dimensions, they should type:
dimension = d [Enter] , where d is the new number of dimensions.";

  
five::usage= "five represents the matrix gamma5.";

dimension::usage="dimension = the number of dimensions in which trace[] and
 FeynmanParameter[] will work.
   By default, dimension=4.";

g::usage = "g is the metric tensor.";

ghat::usage = "ghat is the tensor that appears in the anticommutator of gamma5 
and a gamma matrix in other than four dimensions.";

e::usage = "e is the Levi-Civita tensor.";

x::usage = "x[1], x[2], etc. are Feynman parameters.";

y::usage = "y[1], y[2], etc. are Feynman parameters.";

z::usage = "z[1], z[2], etc. are Feynman parameters.";

$Pre = ReplaceAll[#,{tr -> trace, Tr -> trace,
      fp -> FeynmanParameter, FP -> FeynmanParameter}]&

Unprotect[g,ghat,e];

(* Give the computer properties of the metric tensor, g. *)

Attributes[g] = {Orderless}

 g/: g[x_, y_]*g[x_, z_] := g[y, z] /; !NumberQ[x]
 
 g/: g[x_, y_]*(z_)[w___,x_,v___] := z[w,y,v] /; (z =!= m) &&
                              (z =!= Complex) && (!NumberQ[x])
 
 g[x_, x_] := dimension /; !NumberQ[x]

 g/: g[x_, y_]^2 := dimension /; !NumberQ[x]

(* Tell the computer about ghat, a 2 index tensor that appears in 
    traces outside of 4 dimensions. *)

Attributes[ghat] = {Orderless}

 ghat/: ghat[x_,y_]*ghat[x_,z_] := ghat[y,z] /; !NumberQ[x]

 ghat[x_, x_] := dimension - 4 /; !NumberQ[x]

 ghat/: ghat[x_, y_]^2 := dimension - 4 /; !NumberQ[x]

 ghat/: ghat[x_,y_]*e[xxx___,x_,yyy___] := 0 /; !NumberQ[x]

(* Here are some of the properties of the Levi-Civita tensor. *)

 e[w_, x_, y_, z_] := 
   Signature[{w, x, y, z}]*Apply[e, Sort[{w, x, y, z}]] /; 
    !OrderedQ[{w,x,y,z}]
 
 e/: (x_)[a_]*(x_)[b_]*e[y___, a_, z___, b_, w___] := 0
 
 e[x___, y_, z___, y_, w___] := 0

 e/: e[xx__]*e[xx__] := -24

 e/: e[w_,x_,y_,z_]*e[wp_,xp_,yp_,zp_] := (
 -g[w, zp]*g[wp, z]*g[x, yp]*g[xp, y] + 
  g[w, yp]*g[wp, z]*g[x, zp]*g[xp, y] + 
  g[w, zp]*g[wp, y]*g[x, yp]*g[xp, z] - 
  g[w, yp]*g[wp, y]*g[x, zp]*g[xp, z] + 
  g[w, zp]*g[wp, z]*g[x, xp]*g[y, yp] - 
  g[w, xp]*g[wp, z]*g[x, zp]*g[y, yp] - 
  g[w, zp]*g[wp, x]*g[xp, z]*g[y, yp] + 
  g[w, wp]*g[x, zp]*g[xp, z]*g[y, yp] - 
  g[w, yp]*g[wp, z]*g[x, xp]*g[y, zp] + 
  g[w, xp]*g[wp, z]*g[x, yp]*g[y, zp] + 
  g[w, yp]*g[wp, x]*g[xp, z]*g[y, zp] - 
  g[w, wp]*g[x, yp]*g[xp, z]*g[y, zp] - 
  g[w, zp]*g[wp, y]*g[x, xp]*g[yp, z] + 
  g[w, xp]*g[wp, y]*g[x, zp]*g[yp, z] + 
  g[w, zp]*g[wp, x]*g[xp, y]*g[yp, z] - 
  g[w, wp]*g[x, zp]*g[xp, y]*g[yp, z] - 
  g[w, xp]*g[wp, x]*g[y, zp]*g[yp, z] + 
  g[w, wp]*g[x, xp]*g[y, zp]*g[yp, z] + 
  g[w, yp]*g[wp, y]*g[x, xp]*g[z, zp] - 
  g[w, xp]*g[wp, y]*g[x, yp]*g[z, zp] - 
  g[w, yp]*g[wp, x]*g[xp, y]*g[z, zp] + 
  g[w, wp]*g[x, yp]*g[xp, y]*g[z, zp] + 
  g[w, xp]*g[wp, x]*g[y, yp]*g[z, zp] - 
  g[w, wp]*g[x, xp]*g[y, yp]*g[z, zp])
 
(* trace computes traces of products of gamma matrices. *)

 trace[argument1__] :=
   Block[{finalresult},

 (* Use different algorithms depending on the number of dimensions. *)

      finalresult = If[dimension === 4, privateouterloop[{argument1}],
         privateouterloopdim[{argument1}]];

 (* The following steps simplify the result. *)

finalresult = ExpandAll[finalresult];
finalresult = finalresult /. x_[ae___,be_Symbol,ce___] y_[de___,be_Symbol
 ,ee___] :> x[ae,alpha,ce] y[de,alpha,ee] /; x =!= m && y =!= m;
finalresult = finalresult /. x_[ae___,be_Symbol,ce___] y_[de___,be_Symbol
 ,ee___] :> x[ae,beta,ce] y[de,beta,ee] /; be =!= alpha && x =!= m && y =!= m;
finalresult = finalresult /. x_[ae___,be_Symbol,ce___] y_[de___,be_Symbol
 ,ee___] :> x[ae,gamma,ce] y[de,gamma,ee] /; (be =!= alpha) && 
  (be =!= beta) && x =!= m && y =!= m ;    
finalresult = finalresult /. x_[ae___,be_Symbol,ce___] y_[de___,be_Symbol
 ,ee___] :> x[ae,delta,ce] y[de,delta,ee] /; (be =!= alpha) && 
  (be =!= beta) && (be =!= gamma) && x =!= m && y =!= m;
finalresult = finalresult /. x_[ae_]^2 :> x^2 /; x =!= m 
	]

(* Implement linearity of traces *)

privateouterloop[{z___,c_ x_Symbol,y___}]:= c privateouterloop[{z,x,y}]

privateouterloop[{z___,c_ (1+five),y___}] :=c privateouterloop[{z,1+five,y}]

privateouterloop[{z___,c_ (1-five),y___}] :=c privateouterloop[{z,1-five,y}]

privateouterloop[{z___,x_+y_,w___}] := 
     privateouterloop[{z,x,w}]+privateouterloop[{z,y,w}] /; 
          (x+y =!= 1+five)&&(x+y =!= 1-five)

privateouterloop[{x___,c_,y___}]:=
  c privateouterloop[{x,y}] /;(Head[c] =!= Plus)&&(Head[c] =!= Symbol)

(* The trace of an odd number of gamma matrices is 0. *)

privateouterloop[gammalist_]:= 0 /; OddQ[Length[gammalist] -
     Count[gammalist,five,Infinity]]
  
(* Use a different procedure if the list of gamma matrices contains 
   a gammafive. *)

privateouterloop[gammalist_] := If[Count[gammalist,five,Infinity] == 0,
      privatetrsub[gammalist], privatetrsub5[gammalist]]

(* Here are some simple traces.  The goal of privatetrsub is to get to
   one of these limiting cases. *)

privatetrsub/: privatetrsub[{}] = 4

privatetrsub[{w_,x_}] := 4 g[w,x] 

privatetrsub[{w_,x_,y_,z_}] := 4 g[w,x] g[y,z] - 4 g[w,y] g[x,z] + 
                                4 g[w,z] g[x,y]

(* Apply a recursive formula to reduce the number of gamma matrices
   in the trace. *)

privatetrsub[gammalist_] := Block[{gammanumber}, 
  Sum[(-1)^gammanumber*g[gammalist[[1]], gammalist[[gammanumber]]]*
     privatetrsub[Drop[Rest[gammalist], {gammanumber - 1, gammanumber - 1}]], 
     {gammanumber, 2, Length[gammalist]}]]  

(* Use {gammafive,gamma}=0 to simplify traces containing gammafive or 
1 +/- gammafive. *)

privatetrsub5[{xxx___,1+five,yyy___,1+five,zzz___}] := If[
  OddQ[Length[{yyy}]],0,2 privatetrsub5[{xxx,1+five,yyy,zzz}]] /; 
    FreeQ[{yyy},five]

privatetrsub5[{xxx___,1-five,yyy___,1-five,zzz___}] :=If[
  OddQ[Length[{yyy}]],0,2 privatetrsub5[{xxx,1-five,yyy,zzz}]] /; 
    FreeQ[{yyy},five]

privatetrsub5[{xxx___,1+five,yyy___,1-five,zzz___}] :=If[
  OddQ[Length[{yyy}]],2 privatetrsub5[{xxx,1+five,yyy,zzz}],0] /; 
    FreeQ[{yyy},five]

privatetrsub5[{xxx___,1-five,yyy___,1+five,zzz___}] :=If[
  OddQ[Length[{yyy}]],2 privatetrsub5[{xxx,1-five,yyy,zzz}],0] /; 
    FreeQ[{yyy},five]

privatetrsub5[{xxx___,five,yyy___,five,zzz___}] :=If[
  OddQ[Length[{yyy}]],-1,1] privatetrsub5[{xxx,yyy,zzz}] /;
    FreeQ[{yyy},five]

privatetrsub5[{xxx___,five,yyy___,1+five,zzz___}] := If[
  OddQ[Length[{yyy}]],-privatetrsub5[{xxx,1-five,yyy,zzz}] ,
    privatetrsub5[{xxx,1+five,yyy,zzz}]] /; FreeQ[{yyy},five]

privatetrsub5[{xxx___,five,yyy___,1-five,zzz___}] :=If[
  OddQ[Length[{yyy}]],privatetrsub5[{xxx,1+five,yyy,zzz}],
    -privatetrsub5[{xxx,1-five,yyy,zzz}] ] /; FreeQ[{yyy},five]

privatetrsub5[{xxx___,1+five,yyy___,five,zzz___}] := If[
  OddQ[Length[{yyy}]],-privatetrsub5[{xxx,1+five,yyy,zzz}] ,
    privatetrsub5[{xxx,1+five,yyy,zzz}]] /; FreeQ[{yyy},five]

privatetrsub5[{xxx___,1-five,yyy___,five,zzz___}] :=If[
  OddQ[Length[{yyy}]],privatetrsub5[{xxx,1-five,yyy,zzz}],
    -privatetrsub5[{xxx,1-five,yyy,zzz}] ] /; FreeQ[{yyy},five]

privatetrsub5[{xxx___,five,yyy___}] := If[
  OddQ[Length[{xxx}]],-1,1]*privatefinish5[{five,xxx,yyy}]

privatetrsub5[{xxx___,1+five,yyy___}] := privatetrsub[
  {xxx,yyy}] + If[OddQ[Length[{xxx}]],-1,1]*privatefinish5[{five,xxx,yyy}]

privatetrsub5[{xxx___,1-five,yyy___}] := privatetrsub[
{xxx,yyy}] - If[OddQ[Length[{xxx}]],-1,1]*privatefinish5[{five,xxx,yyy}]

(* If the trace no longer contains any gammafives, switch to the procedures
   for traces that do not involve gammafives. *)

privatetrsub5[{xxx___}] := 
   privatetrsub[{xxx}] /; FreeQ[{xxx},five]

(* Use some simple limiting cases for traces of gammafive times 4 
    or fewer gamma matrices. *)

privatefinish5[{five,xx_,yy_,zz_,ww_}] := -4I e[xx,yy,zz,ww]

privatefinish5[{five,xxx___}] := 0 /; Length[{xxx}] < 4

(* If there are more than 4 gamma matrices multiplying the gammafive,
    apply a recursive formula which reduces the number of gamma matrices
     by 2. *)

privatefinish5[{five,gamma2_,gamma3_,gamma4_,gamman__}] :=
  Block[{sigma1}, g[gamma2,gamma3]*
       privatefinish5[{five,gamma4,gamman}] + g[gamma3,gamma4]* 
       privatefinish5[{five,gamma2,gamman}] -
       g[gamma2,gamma4] privatefinish5[{five,gamma3,gamman}] - 
       I e[gamma2,gamma3,gamma4,sigma1=Unique["zzzzzzz"]]* 
       privatetrsub[{sigma1,gamman}]]

(* The next several lines perform traces in other than four dimensions. *)

privateouterloopdim[{z___,c_ x_Symbol,y___}]:= 
  c privateouterloopdim[{z,x,y}]

privateouterloopdim[{z___,c_ (1+five),y___}] := 
  c privateouterloopdim[{z,1+five,y}]

privateouterloopdim[{z___,c_ (1-five),y___}] := 
  c privateouterloopdim[{z,1-five,y}]

privateouterloopdim[{z___,x_+y_,w___}] := privateouterloopdim[{z,x,w}]+
  privateouterloopdim[{z,y,w}] 

privateouterloopdim[{x___,c_,y___}]:=
  c privateouterloopdim[{x,y}] /; Head[c] =!= Symbol

privateouterloopdim[xmass_]:= 0 /; (OddQ[Length[xmass] - 
                                     Count[xmass,five,Infinity]])

(* If there are no gammafives, we can use the dimension 4 procedures. *)

 privateouterloopdim[gammalist_]:= If[
  Count[gammalist,five,Infinity] == 0,
    privatetrsub[gammalist],privatetrsubdim5[gammalist]]

(* Apply some limiting cases. *)

 privatetrsubdim5[{five,xx_,yy_,zz_,ww_}] := -4I e[xx,yy,zz,ww]

 privatetrsubdim5[gammafivelist_] := 0 /; 
       (Length[gammafivelist] < 5 && Count[gammafivelist,five] == 1)

(* Use {gammafive,gamma[a]} = 2 ghat[b,a] five gamma[b] and 
   gammafive^2 = 1 to reduce the number of gammafive's. *)

 privatetrsubdim5[{xxx___,five,yyy___,five,zzz___}]:=
    Block[{temp1={yyy},index,unique},
	    Product[-g[ind={yyy}[[index]],
		  (unique[index]=temp1[[index]]=
		  Unique[ToString[ind]])] + 2 ghat[ind,unique[index]],
		  {index,1,Length[{yyy}]}] privatetrsubdim5[Flatten[
                                             {xxx,temp1,zzz}]]]

(* Bring any remaining gammafive to the beginning of the trace. *)

 privatetrsubdim5[{xxx__,five,yyy___}] := privatetrsubdim5[{five,yyy,xxx}]

(* Use a recursive relation to reduce the number of gamma matrices 
    in the trace until some limiting case is reached. *)

 privatetrsubdim5[{five,fivefree__}] :=
   Block[{ct,iter,jter},
     ct=Length[{fivefree}];
     Sum[(-1)^(iter+jter+1) 2 g[{fivefree}[[jter]],{fivefree}[[iter]]]*
	privatetrsubdim5[Flatten[{five,Drop[Drop[{fivefree},{iter,iter}],
	{jter,jter}]}]]/(ct-4), {iter,2,ct}, {jter,1,iter-1}]]

(* If privatetrsubdim5 makes it to this point, then there are no gammafive's 
   remaining in the trace.  Therefore we can use the dimension 4 procedures at
   this point. *)

 privatetrsubdim5[nofives_] := privatetrsub[nofives]

(* This is the end of the section which computes traces of products 
   of gamma matrices.  Next we'll convert integrals over momenta 
   space to integrals over Feynman parameters. *)


(* FeynmanParameter is the procedure which converts integrals 
   over momentum space into integrals over Feynman parameters.  This 
   procedure calls privatefeynmanparamter once for each momentum 
   integral to be so converted. *)


 FeynmanParameter[input1_,input2_,input3_:Null,input4_:Null]:=
     Block[
     {integrator, intermediateresult1, intermediateresult2},
       integrator = If[FreeQ[input1,x],
         x, If[FreeQ[input1,y], y, z]];
       intermediateresult1=privatefeyparamter[input1,input2];
       integrator = If[integrator === x, y, z];
       intermediateresult2=intermediateresult1;
       If[input3 =!= Null,intermediateresult2=
         privatefeyparamter[intermediateresult1,input3]];
       integrator=z;
       intermediateresult1=intermediateresult2;
       If[input4 =!= Null,intermediateresult1=
         privatefeyparamter[intermediateresult2,input4]];
       intermediateresult1 /.  vector1_[_]^2 :> vector1^2 /;
	(vector1 =!= m && vector1 =!= x && vector1 =!= y && vector1 =!= z)
            
    ]


(* The following procedure is called once for each momentum 
     integral that we are converting. *)

privatefeyparamter[ex_, kay_] := 
 Block[{denom = 1, nokay, count, coefofksquared, enn, finaldenominator,
        power, coefficientlist, ell, ellnumerator, elldenominator, msquared,
        msquaredminusellsquared, numerator, eyezero, alphaenn}, 
   denominator = Denominator[ex]; 

(* Pick out terms in the denominator which depend on the momentum
over which we're integrating (kay). *)

   nokay = Map[If[FreeQ[#1,kay],#1,(denom *= #1 ; 1)]&,denominator];
    enn=Length[denom];

(* Take care of terms in the denominator which are of the form
(kay^2+2p kay+M^2)^power , where power is not equal to 1. *)

    Block[{iter},
      Do[If[Head[denom[[iter]]] ===
        Power,(power[iter]=denom[[iter,2]];denom[[iter]]=
	denom[[iter,1]];),power[iter]=1
	 ],
      {iter,enn}
      ]];

(* Expand each term in the denominator. *)

    denom = Map[Expand[#1] & , denom, 2];                

(* If a term in the denominator is of the form (a kay^2+2p kay+M^2), 
with a not equal to 1, divide this term by a. *)

  Block[{iter},
    Do[If[(coefofksquared=Coefficient[denom[[iter]],kay,2])=!=1,(nokay *= 
       coefofksquared^power[iter];denom[[iter]]=Apart[denom[[iter]]/
       coefofksquared];)] , 
    {iter,enn}]];

(* Introduce Feynman parameters (x[i], y[i], z[i]). *)

    finaldenominator= denom[[1]]+Sum[(denom[[iter]]-denom[[iter-1]])*
      integrator[iter-1],{iter,2,enn}]; 
    coefficientlist=CoefficientList[finaldenominator,kay];

(* The new denominator can be written in the form
(kay^2+2 ell kay+msquared). *)

 ell=Factor[coefficientlist[[2]]/2];
 ellnumerator=Expand[Numerator[ell]];
 elldenominator=Denominator[ell];
 msquared=coefficientlist[[1]];
 msquaredminusellsquared = msquared - Expand[ell ell];
 numerator=Expand[Numerator[ex]];

(* eyezero is approximately equal to the result we get if the 
numerator of the expression which we are converting does
not contain any factors of kay. *)

 eyezero= (I (-1)^(dimension/2)/(2^dimension Pi^(dimension/2)))*
   Gamma[(alphaenn=Block[{iterator,firstletter},
     Sum[power[iterator],{iterator,enn}]])-dimension/2]/
     Block[{iterator},Product[(power[iterator]-1)!,{iterator,enn}]]*
     integrator[enn-1]^(power[enn]-1)*
     Block[{iterator},Product[(integrator[iterator-1]-
             integrator[iterator])^(power[iterator]-1),
	   {iterator,2,enn-1}]] (1-integrator[1])^
     (power[1]-1) msquaredminusellsquared^(dimension/2-alphaenn);

(* The rest of this procedure handles any factors of kay which 
may appear in the numerator (up to terms of the form kay^5). *)

numerator = numerator //. kay^2 :> kay[Unique["dumb$"]]^2;
numerator = numerator //. kay mom_Symbol xxxxxx___ :> 
              kay[dumb=Unique["dumb$"]] mom[dumb] xxxxxx;
numerator=numerator /. kay[xx1_] kay[yy2_] kay[zz3_] kay[ww4_] kay[vv5_]:> 
 -(privateel[xx1] privateel[yy2] privateel[zz3] privateel[ww4]privateel[vv5]+
  (g[xx1,yy2]privateel[zz3]privateel[ww4]privateel[vv5]+
   g[xx1,zz3]privateel[yy2]privateel[ww4]privateel[vv5]+
   g[yy2,zz3]privateel[xx1]privateel[ww4]privateel[vv5]+
   g[xx1,ww4]privateel[zz3]privateel[yy2]privateel[vv5]+
   g[yy2,ww4]privateel[xx1]privateel[zz3]privateel[vv5]+
   g[zz3,ww4]privateel[xx1]privateel[yy2]privateel[vv5]+
   g[xx1,vv5]privateel[zz3]privateel[ww4]privateel[yy2]+
   g[yy2,vv5]privateel[xx1]privateel[ww4]privateel[zz3]+
   g[zz3,vv5]privateel[xx1]privateel[yy2]privateel[ww4]+
   g[ww4,vv5]privateel[xx1]privateel[yy2]privateel[zz3])*
     msquaredminusellsquared/(2 alphaenn-2-dimension)+
  (g[xx1,yy2]g[zz3,ww4]privateel[vv5]+g[xx1,zz3]g[yy2,ww4]privateel[vv5]+
   g[xx1,ww4]g[yy2,zz3]privateel[vv5]+g[xx1,yy2]g[zz3,vv5]privateel[ww4]+
   g[xx1,yy2]g[ww4,vv5]privateel[zz3]+g[xx1,zz3]g[yy2,vv5]privateel[ww4]+
   g[xx1,zz3]g[ww4,vv5]privateel[yy2]+g[yy2,zz3]g[xx1,vv5]privateel[ww4]+
   g[yy2,zz3]g[ww4,vv5]privateel[xx1]+g[xx1,ww4]g[yy2,vv5]privateel[zz3]+
   g[xx1,ww4]g[zz3,vv5]privateel[yy2]+g[yy2,ww4]g[xx1,vv5]privateel[zz3]+
   g[yy2,ww4]g[zz3,vv5]privateel[xx1]+g[zz3,ww4]g[xx1,vv5]privateel[yy2]+
   g[zz3,ww4]g[yy2,vv5]privateel[xx1])msquaredminusellsquared^2/
    ((2 alphaenn-2-dimension)(2 alphaenn-4-dimension)));

numerator=numerator /. kay[xx1_] kay[yy2_] kay[zz3_] kay[ww4_]^2 :> 
  -(privateel[xx1] privateel[yy2] privateel[zz3] privateel[ww4]*
    privateel[ww4]+(g[xx1,yy2]privateel[zz3]privateel[ww4]privateel[ww4]+
   g[xx1,zz3]privateel[yy2]privateel[ww4]privateel[ww4]+
   g[yy2,zz3]privateel[xx1]privateel[ww4]privateel[ww4]+
   g[xx1,ww4]privateel[zz3]privateel[yy2]privateel[ww4]+
   g[yy2,ww4]privateel[xx1]privateel[zz3]privateel[ww4]+
   g[zz3,ww4]privateel[xx1]privateel[yy2]privateel[ww4]+
   g[xx1,ww4]privateel[zz3]privateel[ww4]privateel[yy2]+
   g[yy2,ww4]privateel[xx1]privateel[ww4]privateel[zz3]+
   g[zz3,ww4]privateel[xx1]privateel[yy2]privateel[ww4]+
   g[ww4,ww4]privateel[xx1]privateel[yy2]privateel[zz3])*
     msquaredminusellsquared/(2 alphaenn-2-dimension)+
  (g[xx1,yy2]g[zz3,ww4]privateel[ww4]+g[xx1,zz3]g[yy2,ww4]privateel[ww4]+
   g[xx1,ww4]g[yy2,zz3]privateel[ww4]+g[xx1,yy2]g[zz3,ww4]privateel[ww4]+
   g[xx1,yy2]g[ww4,ww4]privateel[zz3]+g[xx1,zz3]g[yy2,ww4]privateel[ww4]+
   g[xx1,zz3]g[ww4,ww4]privateel[yy2]+g[yy2,zz3]g[xx1,ww4]privateel[ww4]+
   g[yy2,zz3]g[ww4,ww4]privateel[xx1]+g[xx1,ww4]g[yy2,ww4]privateel[zz3]+
   g[xx1,ww4]g[zz3,ww4]privateel[yy2]+g[yy2,ww4]g[xx1,ww4]privateel[zz3]+
   g[yy2,ww4]g[zz3,ww4]privateel[xx1]+g[zz3,ww4]g[xx1,ww4]privateel[yy2]+
   g[zz3,ww4]g[yy2,ww4]privateel[xx1])msquaredminusellsquared^2/
      ((2 alphaenn-2-dimension)(2 alphaenn-4-dimension)));

numerator=numerator /. kay[xx1_] kay[yy2_]^2 kay[ww4_]^2 :> 
-(privateel[xx1] privateel[yy2] privateel[yy2] privateel[ww4]privateel[ww4]+
  (g[xx1,yy2]privateel[yy2]privateel[ww4]privateel[ww4]+
   g[xx1,yy2]privateel[yy2]privateel[ww4]privateel[ww4]+
   g[yy2,yy2]privateel[xx1]privateel[ww4]privateel[ww4]+
   g[xx1,ww4]privateel[yy2]privateel[yy2]privateel[ww4]+
   g[yy2,ww4]privateel[xx1]privateel[yy2]privateel[ww4]+
   g[yy2,ww4]privateel[xx1]privateel[yy2]privateel[ww4]+
   g[xx1,ww4]privateel[yy2]privateel[ww4]privateel[yy2]+
   g[yy2,ww4]privateel[xx1]privateel[ww4]privateel[yy2]+
   g[yy2,ww4]privateel[xx1]privateel[yy2]privateel[ww4]+
   g[ww4,ww4]privateel[xx1]privateel[yy2]privateel[yy2])*
      msquaredminusellsquared/(2 alphaenn-2-dimension)+
  (g[xx1,yy2]g[yy2,ww4]privateel[ww4]+g[xx1,yy2]g[yy2,ww4]privateel[ww4]+
   g[xx1,ww4]g[yy2,yy2]privateel[ww4]+g[xx1,yy2]g[yy2,ww4]privateel[ww4]+
   g[xx1,yy2]g[ww4,ww4]privateel[yy2]+g[xx1,yy2]g[yy2,ww4]privateel[ww4]+
   g[xx1,yy2]g[ww4,ww4]privateel[yy2]+g[yy2,yy2]g[xx1,ww4]privateel[ww4]+
   g[yy2,yy2]g[ww4,ww4]privateel[xx1]+g[xx1,ww4]g[yy2,ww4]privateel[yy2]+
   g[xx1,ww4]g[yy2,ww4]privateel[yy2]+g[yy2,ww4]g[xx1,ww4]privateel[yy2]+
   g[yy2,ww4]g[yy2,ww4]privateel[xx1]+g[yy2,ww4]g[xx1,ww4]privateel[yy2]+
   g[yy2,ww4]g[yy2,ww4]privateel[xx1])*msquaredminusellsquared^2/
       ((2 alphaenn-2-dimension)(2 alphaenn-4-dimension)));

numerator=numerator /. kay[xx1_] kay[yy2_] kay[zz3_] kay[ww4_]:>
(privateel[xx1] privateel[yy2] privateel[zz3] privateel[ww4]+
  (g[xx1,yy2]privateel[zz3]privateel[ww4]+
   g[xx1,zz3]privateel[yy2]privateel[ww4]+
   g[yy2,zz3]privateel[xx1]privateel[ww4]+
   g[xx1,ww4]privateel[zz3]privateel[yy2]+
   g[yy2,ww4]privateel[xx1]privateel[zz3]+
   g[zz3,ww4]privateel[xx1]privateel[yy2])*
      msquaredminusellsquared/(2 alphaenn-2-dimension)+
  (g[xx1,yy2]g[zz3,ww4]+g[xx1,zz3]g[yy2,ww4]+g[xx1,ww4]g[yy2,zz3])*
      msquaredminusellsquared^2/((2 alphaenn-2-dimension)*
      (2 alphaenn-4-dimension)));
   
numerator=numerator /. kay[xx1_] kay[yy2_] kay[zz3_]^2 :>
(privateel[xx1] privateel[yy2] privateel[zz3] privateel[zz3]+
  (g[xx1,yy2]privateel[zz3]privateel[zz3]+
   g[xx1,zz3]privateel[yy2]privateel[zz3]+
   g[yy2,zz3]privateel[xx1]privateel[zz3]+
   g[xx1,zz3]privateel[zz3]privateel[yy2]+
   g[yy2,zz3]privateel[xx1]privateel[zz3]+
   g[zz3,zz3]privateel[xx1]privateel[yy2])*
      msquaredminusellsquared/(2 alphaenn-2-dimension)+
  (g[xx1,yy2]g[zz3,zz3]+g[xx1,zz3]g[yy2,zz3]+g[xx1,zz3]g[yy2,zz3])*
     msquaredminusellsquared^2/((2 alphaenn-2-dimension)*
     (2 alphaenn-4-dimension)));

numerator=numerator /. kay[xx1_]^2 kay[zz3_]^2 :> 
(privateel[xx1] privateel[xx1] privateel[zz3]privateel[zz3]+
  (g[xx1,xx1]privateel[zz3]privateel[zz3]+
   g[xx1,zz3]privateel[xx1]privateel[zz3]+
   g[xx1,zz3]privateel[xx1]privateel[zz3]+
   g[xx1,zz3]privateel[zz3]privateel[xx1]+
   g[xx1,zz3]privateel[xx1]privateel[zz3]+
   g[zz3,zz3]privateel[xx1]privateel[xx1])msquaredminusellsquared/
      (2 alphaenn-2-dimension)+
  (g[xx1,xx1]g[zz3,zz3]+g[xx1,zz3]g[xx1,zz3]+g[xx1,zz3]g[xx1,zz3])*
      msquaredminusellsquared^2/((2 alphaenn-2-dimension)*
      (2 alphaenn-4-dimension)));

numerator=numerator /. kay[xx1_] kay[yy2_] kay[zz3_]:> 
-(privateel[xx1] privateel[yy2] privateel[zz3]+
  (1/2)(g[xx1,yy2]privateel[zz3]+g[xx1,zz3]privateel[yy2]+
  g[yy2,zz3]privateel[xx1])msquaredminusellsquared/(alphaenn-1-dimension/2));

numerator = numerator /. kay[xx1_]^2 kay[zz3_] :> 
-(privateel[xx1]^2privateel[zz3]+(1/2)(g[xx1,xx1]privateel[zz3]+
 privateel[zz3]+privateel[zz3])msquaredminusellsquared/
    (alphaenn-1-dimension/2));

numerator=numerator /. kay[xx1_] kay[yy2_] :> (privateel[xx1] privateel[yy2]+
   g[xx1,yy2] msquaredminusellsquared/(2(alphaenn-1-dimension/2))) ;

numerator=numerator /. kay[xx1_]^2 :> (privateel[xx1]^2+g[xx1,xx1]*
   msquaredminusellsquared/(2(alphaenn-1-dimension/2))) ;

numerator=numerator /. kay[xx1_] -> -privateel[xx1];
   
numerator*eyezero/nokay]

(* privateel[x] appends the Lorentz index x to momenta in ell *)

privateel[xxx2_] := Block[{temporary},temporary=ellnumerator /.
       xxx3___ yyy3_Symbol :> xxx3 yyy3[xxx2];
       Map[If[Head[#] === Symbol,#[xxx2],#]&,temporary,{1}]/elldenominator]


Protect[g,ghat,e];

(* By default, the above procedures work in 4 dimensions. *)

dimension = DIM;




==> FokkenFeynPackage/FokkenFeynPackage.m <==
(* ::Package:: *)

FokkenFeynPackage::usage="The package FokkenFeynPackage was written by Jan Fokken (email: fokken(at)physik.hu-berlin.de) and is compatible with Mathematica 8.0. Any publication using results from this package should contain a reference to the PhD thesis 'Quantum field theoretic aspects of N=4 SYM theory and its deformations' by Jan Fokken. The package may be distributed freely. Further details on the use of the package may be found in the examples.nb file and in the mentioned thesis. The package provides tools to efficiently construct Feynman integrals from the Feynman rules for N=4 SYM theory and its deformations that were displayed in the thesis mentioned above. It relies on the following 6 files:
1) Feynpar.m - this is a selfcontained Mathematica package by Todd West.
2) VariablesReplacements.m - all general variable names and replacement rules are stored in this file.
3) Tensors.m - all tensors that occur in Feynman diagrams are stored in this file.
4) Functions.m - all functions that are needed to modify the expressions from Feynman diagrams are stored in this file.
5) Feynmanrules.m - all propagators and vertices of Feynman rules are stored in this file.
6) solveUpto2loop.m - all functions to solve resulting one and two loop Feynman integrals that depend on a single scale are stored in this file.
Call ?\"file\" for further information on the expressions stored in the respective files.

The package FokkenFeynPackage defines the following objects:
in Feynpar 
{trace,tr,FeynmanParameter,fp,five,dimension,g,ghat,e,x,y,z},
in VariablesReplacements 
{gTo\[Lambda], \[Lambda]Togeff, pToL, FinalIndex, ToCouplingTensors\[Gamma]pm, rulesMomentaL1, rulesMomentaL2, rulesOpenIndices, \[Beta]def, \[Gamma]To\[Gamma]pm1, \[Gamma]To\[Gamma]pm2, \[Gamma]pmTo\[Gamma], i,c,ff,fs,\[Mu],\[Alpha],\[Beta]d,\[Lambda],gYMB,\[Xi],NN,sun,N\[Psi],N\[Phi],gp,cmsb,\[Gamma],\[Gamma]p,\[Gamma]m,\[Beta],\[Mu]\[Mu],L,p,p0,p1,p2,p3,p4,p5,\[Mu],DIM,GG,GGn,iIR1,iIR2,iDL},
in Tensors 
{\[Delta],\[Delta]f,\[Delta]s,\[Delta]4,\[Delta]c,mom,trc,T\[Sigma],T\[CapitalSigma],T\[CapitalSigma]b,M\[Delta],M\[Epsilon]2u,M\[Epsilon]2d,M\[Epsilon]4,\[Epsilon]4Eu,M\[Epsilon]4Eu,M\[Epsilon]4Ed,T\[Epsilon]4Ed,T\[Epsilon]4Eu,\[Delta]4,M\[Epsilon]4u,M\[Epsilon]4d,T\[Rho]N4,T\[Rho]dN4,T\[Rho]tN4,T\[Rho]tdN4,TFN4,T\[Rho]\[Gamma],T\[Rho]d\[Gamma],T\[Rho]t\[Gamma],T\[Rho]td\[Gamma],TF\[Gamma],T\[Rho]pm,T\[Rho]dpm,T\[Rho]tpm,T\[Rho]tdpm,TFpm,TQhat,TQhatpm,M\[Gamma],M\[Sigma],M\[Sigma]b,M\[CapitalSigma],M\[CapitalSigma]b,M\[Sigma]\[Mu]\[Nu],M\[Sigma]b\[Mu]\[Nu]},
in Functions 
{momentum,\[Delta]Replace,\[Sigma]toOpenTrace,IntegrandToWeights,ContractIndices,GenerateIntegrands,SolveIntegrals,spacetimetensors},
in Feynmanrules 
{P\[Phi],PA,Pc,P\[Lambda]\[Lambda]b,P\[Lambda]b\[Lambda],PCT\[Phi],PCTA,PCTc,PCT\[Lambda]\[Lambda]b,PCT\[Lambda]b\[Lambda],VAccb,VAAA,VAAAA,VA\[Lambda]\[Lambda]b\[Sigma],VA\[Lambda]\[Lambda]b\[Sigma]b,VA\[Lambda]b\[Lambda]\[Sigma],VA\[Lambda]b\[Lambda]\[Sigma]b,P\[CurlyPhi],PCT\[CurlyPhi],VA\[CurlyPhi]\[CurlyPhi],V\[CurlyPhi]\[Lambda]\[Lambda],V\[CurlyPhi]\[Lambda]b\[Lambda]b,V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi],VA\[CurlyPhi]A\[CurlyPhi],VA\[Phi]A\[Phi]b,V\[Phi]\[Lambda]\[Lambda],V\[Phi]b\[Lambda]b\[Lambda]b,V\[Phi]b\[Lambda]\[Lambda],V\[Phi]\[Lambda]b\[Lambda]b,VA\[Phi]b\[Phi],VF,VD,\[Delta]AA,\[Delta]ccb,\[Delta]\[CurlyPhi]\[CurlyPhi],\[Delta]\[Phi]\[Phi]b,\[Delta]\[Lambda]\[Lambda]b,\[Sigma],\[Sigma]b,\[CapitalSigma],\[CapitalSigma]b,\[Delta]ff,\[Delta]ss,\[Rho],\[Rho]d,\[Rho]t,\[Rho]td,F,QF,QD},
in solveUpto2loop 
{intsolveL1,intsolveL2,toFunction,G,Gln}.

Call ?variable for information on the respective definitions.";


<<Feynpar`
<<VariablesReplacements`
<<Tensors`
<<Functions`
<<Feynmanrules`
<<solveUpto2loop`
<<VariablesReplacements`
<<Tensors`
<<Functions`
<<Feynmanrules`
<<solveUpto2loop`


==> FokkenFeynPackage/Functions.m <==
(* ::Package:: *)

Functions::usage="!The file VariablesReplacements.m must be loaded before Functions.m is loaded!
!The file Tensors.m must be loaded before Functions.m is loaded!
In this file, all functions needed for FokkensFeynPackage are stored.
This file contains the following functions:
{momentum,\[Delta]Replace,\[Sigma]toOpenTrace,IntegrandToWeights,ContractIndices,GenerateIntegrands,SolveIntegrals,spacetimetensors}
Call ?\"object\" for information on each function.
";





momentum::usage="The function momentum[p_,\[Mu]_] generates a momentum vector mom[p,\[Mu]] that has magnitude |p| and direction \[Mu].
(defined in Functions.m)";
\[Delta]Replace::usage="The function \[Delta]Replace[exp_] realises index contractions of doubly occurring indices in Kronecker-\[Delta]'s. All occurring  Kronecker-\[Delta]'s for scalar flavours \[Delta]ss[_,_], fermion flavours \[Delta]ff[_,_], and general \[Delta][_,_] are reduced. If the input summation indices are not correctly assigned an error is returned.
(defined in Functions.m)";
\[Sigma]toOpenTrace::usage="The function \[Sigma]toOpenTrace[exp_] replaces abstract \[Sigma] and \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\) matrices by the tensor structures T\[Sigma]. In addition the abstract \[CapitalSigma] and \!\(\*OverscriptBox[\(\[CapitalSigma]\), \(_\)]\) matrices by their tensor counterparts T\[CapitalSigma] and T\!\(\*OverscriptBox[\(\[CapitalSigma]\), \(_\)]\).
(defined in Functions.m)";
IntegrandToWeights::usage="The function IntegrandToWeights[exp_] rewrites a given scalar integrand in terms of weights of the linearly independent momenta, e.g.
IntegrandToWeights[c \!\(\*SuperscriptBox[\(p0\), \(-2  n0\)]\)\!\(\*SuperscriptBox[\(p1\), \(-2  n1\)]\)\!\(\*SuperscriptBox[\(p2\), \(-2  n2\)]\)\!\(\*SuperscriptBox[\(p3\), \(-2  n3\)]\)\!\(\*SuperscriptBox[\(p4\), \(-2  n4\)]\)\!\(\*SuperscriptBox[\(p5\), \(-2  n5\)]\)] = c \!\(\*SuperscriptBox[\(p\), \(-2  n0\)]\) i[n1,n2,n3,n4,n5],
where c is a numerical coefficient and p0=p is an external scale.
(defined in Functions.m)";

ContractIndices::usage = "The function ContractIndices[exp_] to contract all doubly occurring indices.
(defined in Functions.m)";
GenerateIntegrands::usage = "The function GenerateIntegrands[exp_][loop_] generates one- and two-loop integrands in expressions where all spacetime indices are contracted.
(defined in Functions.m)";
SolveIntegrals::usage = "The function SolveIntegrals[x_][loop_] solve all one- and two-loop integrands generated by GenerateIntegrands[exp_].
(defined in Functions.m)";

spacetimetensors::usage="The function spacetimetensors[exp_] evaluates traces over sl(2,C) spinor indices in alternating products of \[Sigma] and \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\) matrices up to length 8.
(defined in Functions.m)";


Unprotect[momentum,\[Delta]Replace,\[Sigma]toOpenTrace,IntegrandToWeights,
ContractIndices,GenerateIntegrands,SolveIntegrals,
spacetimetensors];


Begin["`Private`"]


(*spacetime momenta*)
momentum[p_,\[Mu]_]:=Block[{res},
If[p===0,res=0
,
If[Head[Expand[p]]===Plus,
res=(Map[mom[#,\[Mu]]&,p]/.mom[-pp_,a_]:>-mom[pp,a])
,
res=mom[p,\[Mu]]/.mom[-pp_,a_]:>-mom[pp,a]
];];
res
];


(*\[Delta] replacement*)
OneOrTwo[x_]:=Block[{res},If[x===2,res=1,If[x===1,res=2,Print[Error]]];res];

ReduceDoubleOccuringIndices[IndexList_]:=Module[{elements,pos,res,new\[Delta],remainingres,iint},
elements=Flatten[IndexList];
res=IndexList;
For[iint=1,iint<=Length[elements],iint++,
pos=Position[res,elements[[iint]]];
If[Length[pos]===2,
new\[Delta]={
Extract[res,{pos[[1,1]],OneOrTwo[pos[[1,2]]]}],
Extract[res,{pos[[2,1]],OneOrTwo[pos[[2,2]]]}]
};
remainingres=Complement[res,Extract[res,{{pos[[1,1]]},{pos[[2,1]]}}]];
If[FreeQ[remainingres,new\[Delta]],
res= Union[{new\[Delta]},remainingres]
,
res=remainingres/.new\[Delta][[1]]->new\[Delta][[2]];
];];];
res
];

\[Delta]Replace1Term[term_]:=Module[{termint,pos\[Delta],contractedIndexPairs,reducedIndexPairs,res,rule,iint},
If[!FreeQ[term,\[Delta][a_,b_]^c_/;(c>2&&a=!=b)],Print["Error - general index contraction not possible"],Break];
termint=term/.\[Delta][a_,a_]->N\[Delta]/.{\[Delta][a_,b_]\[Delta][a_,b_]/;(a=!=b):>N\[Delta]}/.{\[Delta][a_,b_]/;(Sort[{a,b}][[1]]=!=a):>\[Delta][b,a]};
pos\[Delta]=Position[termint,\[Delta][_,_]];
contractedIndexPairs=Map[{Extract[termint,#][[1]],Extract[term,#][[2]]}&,pos\[Delta]];
If[(*tests if there are at most 2 indices contracted (otherwise summation is not possible)*)
FreeQ[Map[Length[Position[termint,#]]<=2&,Flatten[contractedIndexPairs]],False],
(*correct summation*)
reducedIndexPairs=ReduceDoubleOccuringIndices[contractedIndexPairs];
rule=Map[{Rule[#[[1]],#[[2]]],Rule[#[[2]],#[[1]]]}&,reducedIndexPairs];
res=termint/.\[Delta][_,_]->1;
For[iint=1,iint<=Length[rule],iint++,
If[res===(res/.rule[[iint,1]])&&res===(res/.rule[[iint,2]]),
res=res \[Delta][rule[[iint,1,1]],rule[[iint,1,2]]],
If[res===(res/.rule[[iint,1]]),res=res/.rule[[iint,2]],
If[res===(res/.rule[[iint,2]]),res=res/.rule[[iint,1]],
res=res/.rule[[iint,1]];
];];
];
];
,
(*incorrect contraction of indices*)
Print["Error - general index contraction not possible"];
Break;
];
res
];
(*Scalar flavour \[Delta]*)
\[Delta]Replace1TermScalar[term_]:=Module[{termint,pos\[Delta],contractedIndexPairs,reducedIndexPairs,res,rule,iint},
If[!FreeQ[term,\[Delta]ss[a_,b_]^c_/;(c>2&&a=!=b)],Print["Error - scalar flavour index contraction not possible"],Break];
termint=term/.\[Delta]ss[a_,a_]->N\[Phi]/.{\[Delta]ss[a_,b_]\[Delta]ss[a_,b_]/;(a=!=b):>N\[Phi]}/.{\[Delta]ss[a_,b_]/;(Sort[{a,b}][[1]]=!=a):>\[Delta]ss[b,a]};
pos\[Delta]=Position[termint,\[Delta]ss[_,_]];
contractedIndexPairs=Map[{Extract[termint,#][[1]],Extract[termint,#][[2]]}&,pos\[Delta]];
If[(*tests if there are at most 2 indices contracted (otherwise summation is not possible)*)
FreeQ[Map[Length[Position[termint,#]]<=2&,Flatten[contractedIndexPairs]],False],
(*correct summation*)
reducedIndexPairs=ReduceDoubleOccuringIndices[contractedIndexPairs];
rule=Map[{Rule[#[[1]],#[[2]]],Rule[#[[2]],#[[1]]]}&,reducedIndexPairs];
res=termint/.\[Delta]ss[_,_]->1;
For[iint=1,iint<=Length[rule],iint++,
If[res===(res/.rule[[iint,1]])&&res===(res/.rule[[iint,2]]),
res=res \[Delta]s[rule[[iint,1,1]],rule[[iint,1,2]]],
If[res===(res/.rule[[iint,1]]),res=res/.rule[[iint,2]],
If[res===(res/.rule[[iint,2]]),res=res/.rule[[iint,1]],
res=res/.rule[[iint,1]];
];];
];
];
,
(*incorrect contraction of indices*)
Print["Error - scalar flavour index contraction not possible"];
Break;
];
res
];
(*Fermion flavour \[Delta]*)
\[Delta]Replace1TermFermion[term_]:=Module[{termint,pos\[Delta],contractedIndexPairs,reducedIndexPairs,res,rule,iint},
If[!FreeQ[term,\[Delta]ff[a_,b_]^c_/;(c>2&&a=!=b)],Print["Error - fermion index contraction not possible"],Break];
termint=term/.\[Delta]ff[a_,a_]->N\[Psi]/.{\[Delta]ff[a_,b_]\[Delta]ff[a_,b_]/;(a=!=b):>N\[Psi]}/.{\[Delta]ff[a_,b_]/;(Sort[{a,b}][[1]]=!=a):>\[Delta]ff[b,a]};
pos\[Delta]=Position[termint,\[Delta]ff[_,_]];
contractedIndexPairs=Map[{Extract[termint,#][[1]],Extract[termint,#][[2]]}&,pos\[Delta]];
If[(*tests if there are at most 2 indices contracted (otherwise summation is not possible)*)
FreeQ[Map[Length[Position[termint,#]]<=2&,Flatten[contractedIndexPairs]],False],
(*correct summation*)
reducedIndexPairs=ReduceDoubleOccuringIndices[contractedIndexPairs];
rule=Map[{Rule[#[[1]],#[[2]]],Rule[#[[2]],#[[1]]]}&,reducedIndexPairs];
res=termint/.\[Delta]ff[_,_]->1;
For[iint=1,iint<=Length[rule],iint++,
If[res===(res/.rule[[iint,1]])&&res===(res/.rule[[iint,2]]),
res=res \[Delta]f[rule[[iint,1,1]],rule[[iint,1,2]]],
If[res===(res/.rule[[iint,1]]),res=res/.rule[[iint,2]],
If[res===(res/.rule[[iint,2]]),res=res/.rule[[iint,1]],
res=res/.rule[[iint,1]];
];];
];
];
,
(*incorrect contraction of indices*)
Print["Error - fermion flavour index contraction not possible"];
Break;
];
res
];
(**)
(*\[Delta]Replace[x_]:=If[Head[Expand[x]]=!=Plus,\[Delta]Replace1TermFermion[\[Delta]Replace1TermScalar[\[Delta]Replace1Term[x]]],
Map[\[Delta]Replace1TermScalar[\[Delta]Replace1TermFermion[\[Delta]Replace1Term[#]]]&,Expand[x]]];*)
\[Delta]ReplaceScalar[x_]:=If[Head[Expand[x]]=!=Plus,\[Delta]Replace1TermScalar[x],
Map[\[Delta]Replace1TermScalar[#]&,Expand[x]]];
\[Delta]ReplaceFermion[x_]:=If[Head[Expand[x]]=!=Plus,\[Delta]Replace1TermFermion[x],
Map[\[Delta]Replace1TermFermion[#]&,Expand[x]]];
\[Delta]Replace\[Delta][x_]:=If[Head[Expand[x]]=!=Plus,\[Delta]Replace1Term[x],
Map[\[Delta]Replace1Term[#]&,Expand[x]]];
\[Delta]Replace[x_]:=\[Delta]ReplaceFermion[\[Delta]ReplaceScalar[\[Delta]Replace\[Delta][x]]];


(*replaces \[Sigma]-matrices with \[Sigma]S-structures (the latter ones can be contracted with other \[Sigma]S-structures)*)
\[Sigma]toOpenTrace[x_]:=Expand[x//.{\[Sigma][a_][b_,c_]:>T\[Sigma][{a}][\[Sigma],b,c],\[Sigma]b[a_][b_,c_]:>T\[Sigma][{a}][\[Sigma]b,b,c]}//.{\[CapitalSigma][a_,b_,c_]:>T\[CapitalSigma][a,b,c],\[CapitalSigma]b[a_,b_,c_]:>T\[CapitalSigma]b[a,b,c]}];


(*replaces scalar 2-loop integrand with the form p1^a1 p2^a2 p3^a3 p4^a4 p5^a5 -> i[a1,a2,a3,a4,a5]*)
IntegrandToWeights1Term[integrand_]:=Block[{pos1,pos2,pos3,pos4,pos5,posp,res,power1,power2,power3,power4,power5,powerp,coef},
Clear[power1,power2,power3,power4,power5,powerp,coef];
pos1=Position[integrand,p1^_];
pos2=Position[integrand,p2^_];
pos3=Position[integrand,p3^_];
pos4=Position[integrand,p4^_];
pos5=Position[integrand,p5^_];
posp=Position[integrand,p0^_];
power1=If[pos1=!={},-(1/2)Extract[integrand,pos1][[-1,-1]],0];
power2=If[pos2=!={},-(1/2)Extract[integrand,pos2][[-1,-1]],0];
power3=If[pos3=!={},-(1/2)Extract[integrand,pos3][[-1,-1]],0];
power4=If[pos4=!={},-(1/2)Extract[integrand,pos4][[-1,-1]],0];
power5=If[pos5=!={},-(1/2)Extract[integrand,pos5][[-1,-1]],0];
powerp=If[posp=!={},1/2 Extract[integrand,posp][[-1,-1]],0];
coef=integrand/.{p1->1,p2->1,p3->1,p4->1,p5->1,p0^_->1};
res=coef (p^2)^powerp i[Expand[power1],Expand[power2],Expand[power3],Expand[power4],Expand[power5]];
res
];
IntegrandToWeights[x_]:=If[Head[Expand[x]]=!=Plus,IntegrandToWeights1Term[x],Map[IntegrandToWeights1Term,Expand[x]]];


(*functions to generate Feynman integrals and solve them*)
ContractIndices[x_]:=x//Expand//\[Delta]Replace//Expand//\[Sigma]toOpenTrace//Expand//\[Delta]Replace//spacetimetensors//Expand//\[Delta]Replace;
GenerateIntegrands[x_][loop_]:=Module[{Res},
If[loop==1,
Res=((Expand[x]//rulesMomentaL1//Expand//IntegrandToWeights)//.i[a_,b_,0,0,0]:>i[a,b])//Simplify;
Print["The ",loop," loop momentum parametrisation is p1=l and p2=p-l for external and loop momentum p and l, respectively."];
,If[loop==2,
Res=IntegrandToWeights[Expand[rulesMomentaL2[Expand[x]]]];
Print["The ",loop," loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and l."];
,
Res={};
Print[loop," loop not implemened."];
]
];
Res
];

SolveIntegrals[x_][loop_]:=Module[{Res},
If[loop==1,Res=x//intsolveL1//toFunction;,
If[loop==2,Res=x//intsolveL2//toFunction;];
];
Res
];


(*replaces symbols with the actual invariant space-time tensors*)
spacetimetensors[x_]:=Expand[x/.{T\[Sigma][A__][\[Delta]\[Delta],\[Alpha]_,\[Alpha]_]:>trS[Length[A]][A],T\[Sigma][A__][\[Delta]\[Delta]d,\[Alpha]d_,\[Alpha]d_]:>trS[Length[A]][A]}];
(*space-time traces up to length L=8*)
trS[2][a_,b_]:=-2 g[a,b];
trS[4][a_,b_,c_,d_]:=(2 g[a,b] g[c,d]-2 g[a,c] g[b,d]+2 g[a,d] g[b,c]);
trS[6][a_,b_,c_,d_,e_,f_]:=-(2 g[a,f] g[b,e] g[c,d]-2 g[a,e] g[b,f] g[c,d]-2 g[a,f] g[b,d] g[c,e]+2 g[a,d] g[b,f] g[c,e]+2 g[a,e] g[b,d] g[c,f]-2 g[a,d] g[b,e] g[c,f]+2 g[a,f] g[b,c] g[d,e]-2 g[a,c] g[b,f] g[d,e]+2 g[a,b] g[c,f] g[d,e]-2 g[a,e] g[b,c] g[d,f]+2 g[a,c] g[b,e] g[d,f]-2 g[a,b] g[c,e] g[d,f]+2 g[a,d] g[b,c] g[e,f]-2 g[a,c] g[b,d] g[e,f]+2 g[a,b] g[c,d] g[e,f]);
trS[8][a_,b_,c_,d_,ee_,f_,gg_,h_]:=(2 g[a,h] g[b,gg] g[c,f] g[d,ee]-2 g[a,gg] g[b,h] g[c,f] g[d,ee]-2 g[a,h] g[b,f] g[c,gg] g[d,ee]+2 g[a,f] g[b,h] g[c,gg] g[d,ee]+2 g[a,gg] g[b,f] g[c,h] g[d,ee]-2 g[a,f] g[b,gg] g[c,h] g[d,ee]-2 g[a,h] g[b,gg] g[c,ee] g[d,f]+2 g[a,gg] g[b,h] g[c,ee] g[d,f]+2 g[a,h] g[b,ee] g[c,gg] g[d,f]-2 g[a,ee] g[b,h] g[c,gg] g[d,f]-2 g[a,gg] g[b,ee] g[c,h] g[d,f]+2 g[a,ee] g[b,gg] g[c,h] g[d,f]+2 g[a,h] g[b,f] g[c,ee] g[d,gg]-2 g[a,f] g[b,h] g[c,ee] g[d,gg]-2 g[a,h] g[b,ee] g[c,f] g[d,gg]+2 g[a,ee] g[b,h] g[c,f] g[d,gg]+2 g[a,f] g[b,ee] g[c,h] g[d,gg]-2 g[a,ee] g[b,f] g[c,h] g[d,gg]-2 g[a,gg] g[b,f] g[c,ee] g[d,h]+2 g[a,f] g[b,gg] g[c,ee] g[d,h]+2 g[a,gg] g[b,ee] g[c,f] g[d,h]-2 g[a,ee] g[b,gg] g[c,f] g[d,h]-2 g[a,f] g[b,ee] g[c,gg] g[d,h]+2 g[a,ee] g[b,f] g[c,gg] g[d,h]+2 g[a,h] g[b,gg] g[c,d] g[ee,f]-2 g[a,gg] g[b,h] g[c,d] g[ee,f]-2 g[a,h] g[b,d] g[c,gg] g[ee,f]+2 g[a,d] g[b,h] g[c,gg] g[ee,f]+2 g[a,gg] g[b,d] g[c,h] g[ee,f]-2 g[a,d] g[b,gg] g[c,h] g[ee,f]+2 g[a,h] g[b,c] g[d,gg] g[ee,f]-2 g[a,c] g[b,h] g[d,gg] g[ee,f]+2 g[a,b] g[c,h] g[d,gg] g[ee,f]-2 g[a,gg] g[b,c] g[d,h] g[ee,f]+2 g[a,c] g[b,gg] g[d,h] g[ee,f]-2 g[a,b] g[c,gg] g[d,h] g[ee,f]-2 g[a,h] g[b,f] g[c,d] g[ee,gg]+2 g[a,f] g[b,h] g[c,d] g[ee,gg]+2 g[a,h] g[b,d] g[c,f] g[ee,gg]-2 g[a,d] g[b,h] g[c,f] g[ee,gg]-2 g[a,f] g[b,d] g[c,h] g[ee,gg]+2 g[a,d] g[b,f] g[c,h] g[ee,gg]-2 g[a,h] g[b,c] g[d,f] g[ee,gg]+2 g[a,c] g[b,h] g[d,f] g[ee,gg]-2 g[a,b] g[c,h] g[d,f] g[ee,gg]+2 g[a,f] g[b,c] g[d,h] g[ee,gg]-2 g[a,c] g[b,f] g[d,h] g[ee,gg]+2 g[a,b] g[c,f] g[d,h] g[ee,gg]+2 g[a,gg] g[b,f] g[c,d] g[ee,h]-2 g[a,f] g[b,gg] g[c,d] g[ee,h]-2 g[a,gg] g[b,d] g[c,f] g[ee,h]+2 g[a,d] g[b,gg] g[c,f] g[ee,h]+2 g[a,f] g[b,d] g[c,gg] g[ee,h]-2 g[a,d] g[b,f] g[c,gg] g[ee,h]+2 g[a,gg] g[b,c] g[d,f] g[ee,h]-2 g[a,c] g[b,gg] g[d,f] g[ee,h]+2 g[a,b] g[c,gg] g[d,f] g[ee,h]-2 g[a,f] g[b,c] g[d,gg] g[ee,h]+2 g[a,c] g[b,f] g[d,gg] g[ee,h]-2 g[a,b] g[c,f] g[d,gg] g[ee,h]+2 g[a,h] g[b,ee] g[c,d] g[f,gg]-2 g[a,ee] g[b,h] g[c,d] g[f,gg]-2 g[a,h] g[b,d] g[c,ee] g[f,gg]+2 g[a,d] g[b,h] g[c,ee] g[f,gg]+2 g[a,ee] g[b,d] g[c,h] g[f,gg]-2 g[a,d] g[b,ee] g[c,h] g[f,gg]+2 g[a,h] g[b,c] g[d,ee] g[f,gg]-2 g[a,c] g[b,h] g[d,ee] g[f,gg]+2 g[a,b] g[c,h] g[d,ee] g[f,gg]-2 g[a,ee] g[b,c] g[d,h] g[f,gg]+2 g[a,c] g[b,ee] g[d,h] g[f,gg]-2 g[a,b] g[c,ee] g[d,h] g[f,gg]+2 g[a,d] g[b,c] g[ee,h] g[f,gg]-2 g[a,c] g[b,d] g[ee,h] g[f,gg]+2 g[a,b] g[c,d] g[ee,h] g[f,gg]-2 g[a,gg] g[b,ee] g[c,d] g[f,h]+2 g[a,ee] g[b,gg] g[c,d] g[f,h]+2 g[a,gg] g[b,d] g[c,ee] g[f,h]-2 g[a,d] g[b,gg] g[c,ee] g[f,h]-2 g[a,ee] g[b,d] g[c,gg] g[f,h]+2 g[a,d] g[b,ee] g[c,gg] g[f,h]-2 g[a,gg] g[b,c] g[d,ee] g[f,h]+2 g[a,c] g[b,gg] g[d,ee] g[f,h]-2 g[a,b] g[c,gg] g[d,ee] g[f,h]+2 g[a,ee] g[b,c] g[d,gg] g[f,h]-2 g[a,c] g[b,ee] g[d,gg] g[f,h]+2 g[a,b] g[c,ee] g[d,gg] g[f,h]-2 g[a,d] g[b,c] g[ee,gg] g[f,h]+2 g[a,c] g[b,d] g[ee,gg] g[f,h]-2 g[a,b] g[c,d] g[ee,gg] g[f,h]+2 g[a,f] g[b,ee] g[c,d] g[gg,h]-2 g[a,ee] g[b,f] g[c,d] g[gg,h]-2 g[a,f] g[b,d] g[c,ee] g[gg,h]+2 g[a,d] g[b,f] g[c,ee] g[gg,h]+2 g[a,ee] g[b,d] g[c,f] g[gg,h]-2 g[a,d] g[b,ee] g[c,f] g[gg,h]+2 g[a,f] g[b,c] g[d,ee] g[gg,h]-2 g[a,c] g[b,f] g[d,ee] g[gg,h]+2 g[a,b] g[c,f] g[d,ee] g[gg,h]-2 g[a,ee] g[b,c] g[d,f] g[gg,h]+2 g[a,c] g[b,ee] g[d,f] g[gg,h]-2 g[a,b] g[c,ee] g[d,f] g[gg,h]+2 g[a,d] g[b,c] g[ee,f] g[gg,h]-2 g[a,c] g[b,d] g[ee,f] g[gg,h]+2 g[a,b] g[c,d] g[ee,f] g[gg,h]);
(**)
trS[2][A_]:=Module[{a,b},
a=A[[1]];
b=A[[2]];
-2 g[a,b]
];
trS[4][A_]:=Module[{a,b,c,d},
a=A[[1]];
b=A[[2]];
c=A[[3]];
d=A[[4]];
(2 g[a,b] g[c,d]-2 g[a,c] g[b,d]+2 g[a,d] g[b,c])
];
trS[6][A_]:=Module[{a,b,c,d,e,f},
a=A[[1]];
b=A[[2]];
c=A[[3]];
d=A[[4]];
e=A[[5]];
f=A[[6]];
-(2 g[a,f] g[b,e] g[c,d]-2 g[a,e] g[b,f] g[c,d]-2 g[a,f] g[b,d] g[c,e]+2 g[a,d] g[b,f] g[c,e]+2 g[a,e] g[b,d] g[c,f]-2 g[a,d] g[b,e] g[c,f]+2 g[a,f] g[b,c] g[d,e]-2 g[a,c] g[b,f] g[d,e]+2 g[a,b] g[c,f] g[d,e]-2 g[a,e] g[b,c] g[d,f]+2 g[a,c] g[b,e] g[d,f]-2 g[a,b] g[c,e] g[d,f]+2 g[a,d] g[b,c] g[e,f]-2 g[a,c] g[b,d] g[e,f]+2 g[a,b] g[c,d] g[e,f])
];
trS[8][A_]:=Module[{a,b,c,d,ee,f,gg,h},
a=A[[1]];
b=A[[2]];
c=A[[3]];
d=A[[4]];
ee=A[[5]];
f=A[[6]];
gg=A[[7]];
h=A[[8]];
(2 g[a,h] g[b,gg] g[c,f] g[d,ee]-2 g[a,gg] g[b,h] g[c,f] g[d,ee]-2 g[a,h] g[b,f] g[c,gg] g[d,ee]+2 g[a,f] g[b,h] g[c,gg] g[d,ee]+2 g[a,gg] g[b,f] g[c,h] g[d,ee]-2 g[a,f] g[b,gg] g[c,h] g[d,ee]-2 g[a,h] g[b,gg] g[c,ee] g[d,f]+2 g[a,gg] g[b,h] g[c,ee] g[d,f]+2 g[a,h] g[b,ee] g[c,gg] g[d,f]-2 g[a,ee] g[b,h] g[c,gg] g[d,f]-2 g[a,gg] g[b,ee] g[c,h] g[d,f]+2 g[a,ee] g[b,gg] g[c,h] g[d,f]+2 g[a,h] g[b,f] g[c,ee] g[d,gg]-2 g[a,f] g[b,h] g[c,ee] g[d,gg]-2 g[a,h] g[b,ee] g[c,f] g[d,gg]+2 g[a,ee] g[b,h] g[c,f] g[d,gg]+2 g[a,f] g[b,ee] g[c,h] g[d,gg]-2 g[a,ee] g[b,f] g[c,h] g[d,gg]-2 g[a,gg] g[b,f] g[c,ee] g[d,h]+2 g[a,f] g[b,gg] g[c,ee] g[d,h]+2 g[a,gg] g[b,ee] g[c,f] g[d,h]-2 g[a,ee] g[b,gg] g[c,f] g[d,h]-2 g[a,f] g[b,ee] g[c,gg] g[d,h]+2 g[a,ee] g[b,f] g[c,gg] g[d,h]+2 g[a,h] g[b,gg] g[c,d] g[ee,f]-2 g[a,gg] g[b,h] g[c,d] g[ee,f]-2 g[a,h] g[b,d] g[c,gg] g[ee,f]+2 g[a,d] g[b,h] g[c,gg] g[ee,f]+2 g[a,gg] g[b,d] g[c,h] g[ee,f]-2 g[a,d] g[b,gg] g[c,h] g[ee,f]+2 g[a,h] g[b,c] g[d,gg] g[ee,f]-2 g[a,c] g[b,h] g[d,gg] g[ee,f]+2 g[a,b] g[c,h] g[d,gg] g[ee,f]-2 g[a,gg] g[b,c] g[d,h] g[ee,f]+2 g[a,c] g[b,gg] g[d,h] g[ee,f]-2 g[a,b] g[c,gg] g[d,h] g[ee,f]-2 g[a,h] g[b,f] g[c,d] g[ee,gg]+2 g[a,f] g[b,h] g[c,d] g[ee,gg]+2 g[a,h] g[b,d] g[c,f] g[ee,gg]-2 g[a,d] g[b,h] g[c,f] g[ee,gg]-2 g[a,f] g[b,d] g[c,h] g[ee,gg]+2 g[a,d] g[b,f] g[c,h] g[ee,gg]-2 g[a,h] g[b,c] g[d,f] g[ee,gg]+2 g[a,c] g[b,h] g[d,f] g[ee,gg]-2 g[a,b] g[c,h] g[d,f] g[ee,gg]+2 g[a,f] g[b,c] g[d,h] g[ee,gg]-2 g[a,c] g[b,f] g[d,h] g[ee,gg]+2 g[a,b] g[c,f] g[d,h] g[ee,gg]+2 g[a,gg] g[b,f] g[c,d] g[ee,h]-2 g[a,f] g[b,gg] g[c,d] g[ee,h]-2 g[a,gg] g[b,d] g[c,f] g[ee,h]+2 g[a,d] g[b,gg] g[c,f] g[ee,h]+2 g[a,f] g[b,d] g[c,gg] g[ee,h]-2 g[a,d] g[b,f] g[c,gg] g[ee,h]+2 g[a,gg] g[b,c] g[d,f] g[ee,h]-2 g[a,c] g[b,gg] g[d,f] g[ee,h]+2 g[a,b] g[c,gg] g[d,f] g[ee,h]-2 g[a,f] g[b,c] g[d,gg] g[ee,h]+2 g[a,c] g[b,f] g[d,gg] g[ee,h]-2 g[a,b] g[c,f] g[d,gg] g[ee,h]+2 g[a,h] g[b,ee] g[c,d] g[f,gg]-2 g[a,ee] g[b,h] g[c,d] g[f,gg]-2 g[a,h] g[b,d] g[c,ee] g[f,gg]+2 g[a,d] g[b,h] g[c,ee] g[f,gg]+2 g[a,ee] g[b,d] g[c,h] g[f,gg]-2 g[a,d] g[b,ee] g[c,h] g[f,gg]+2 g[a,h] g[b,c] g[d,ee] g[f,gg]-2 g[a,c] g[b,h] g[d,ee] g[f,gg]+2 g[a,b] g[c,h] g[d,ee] g[f,gg]-2 g[a,ee] g[b,c] g[d,h] g[f,gg]+2 g[a,c] g[b,ee] g[d,h] g[f,gg]-2 g[a,b] g[c,ee] g[d,h] g[f,gg]+2 g[a,d] g[b,c] g[ee,h] g[f,gg]-2 g[a,c] g[b,d] g[ee,h] g[f,gg]+2 g[a,b] g[c,d] g[ee,h] g[f,gg]-2 g[a,gg] g[b,ee] g[c,d] g[f,h]+2 g[a,ee] g[b,gg] g[c,d] g[f,h]+2 g[a,gg] g[b,d] g[c,ee] g[f,h]-2 g[a,d] g[b,gg] g[c,ee] g[f,h]-2 g[a,ee] g[b,d] g[c,gg] g[f,h]+2 g[a,d] g[b,ee] g[c,gg] g[f,h]-2 g[a,gg] g[b,c] g[d,ee] g[f,h]+2 g[a,c] g[b,gg] g[d,ee] g[f,h]-2 g[a,b] g[c,gg] g[d,ee] g[f,h]+2 g[a,ee] g[b,c] g[d,gg] g[f,h]-2 g[a,c] g[b,ee] g[d,gg] g[f,h]+2 g[a,b] g[c,ee] g[d,gg] g[f,h]-2 g[a,d] g[b,c] g[ee,gg] g[f,h]+2 g[a,c] g[b,d] g[ee,gg] g[f,h]-2 g[a,b] g[c,d] g[ee,gg] g[f,h]+2 g[a,f] g[b,ee] g[c,d] g[gg,h]-2 g[a,ee] g[b,f] g[c,d] g[gg,h]-2 g[a,f] g[b,d] g[c,ee] g[gg,h]+2 g[a,d] g[b,f] g[c,ee] g[gg,h]+2 g[a,ee] g[b,d] g[c,f] g[gg,h]-2 g[a,d] g[b,ee] g[c,f] g[gg,h]+2 g[a,f] g[b,c] g[d,ee] g[gg,h]-2 g[a,c] g[b,f] g[d,ee] g[gg,h]+2 g[a,b] g[c,f] g[d,ee] g[gg,h]-2 g[a,ee] g[b,c] g[d,f] g[gg,h]+2 g[a,c] g[b,ee] g[d,f] g[gg,h]-2 g[a,b] g[c,ee] g[d,f] g[gg,h]+2 g[a,d] g[b,c] g[ee,f] g[gg,h]-2 g[a,c] g[b,d] g[ee,f] g[gg,h]+2 g[a,b] g[c,d] g[ee,f] g[gg,h])
];


End[];


Protect[momentum,\[Delta]Replace,\[Sigma]toOpenTrace,IntegrandToWeights,
ContractIndices,GenerateIntegrands,SolveIntegrals,
spacetimetensors];


==> FokkenFeynPackage/Tensors.m <==
(* ::Package:: *)

Tensors::usage="!The file VariablesReplacements.m must be loaded before Functions.m is loaded!
In this file, all needed tensors for FokkensFeynPackage can be found.
This file contains the following tensors:
{\[Delta],\[Delta]f,\[Delta]s,\[Delta]4,\[Delta]c,mom,trc,T\[Sigma],T\[CapitalSigma],T\[CapitalSigma]b,M\[Delta],M\[Epsilon]2u,M\[Epsilon]2d,M\[Epsilon]4,\[Epsilon]4Eu,M\[Epsilon]4Eu,M\[Epsilon]4Ed,T\[Epsilon]4Ed,T\[Epsilon]4Eu,\[Delta]4,M\[Epsilon]4u,M\[Epsilon]4d,T\[Rho]N4,T\[Rho]dN4,T\[Rho]tN4,T\[Rho]tdN4,TFN4,T\[Rho]\[Gamma],T\[Rho]d\[Gamma],T\[Rho]t\[Gamma],T\[Rho]td\[Gamma],TF\[Gamma],T\[Rho]pm,T\[Rho]dpm,T\[Rho]tpm,T\[Rho]tdpm,TFpm,TQhat,TQhatpm,M\[Gamma],M\[Sigma],M\[Sigma]b,M\[CapitalSigma],M\[CapitalSigma]b,M\[Sigma]\[Mu]\[Nu],M\[Sigma]b\[Mu]\[Nu]}
Call ?\"object\" for information on each tensor.";


\[Delta]::usage="Generic Kronecker-\[Delta] function \[Delta][a_,b_]=\[Delta][b_,a_].
(defined in Tensors.m)";
\[Delta]f::usage="Kronecker-\[Delta] function for fermion flavours. \[Delta]f[a_,b_]=\[Delta]f[b_,a_] with \[Delta]f[a_,a_]=N\[Psi], where N\[Psi] is the number of fermion flavours of the theory.
(defined in Tensors.m)";
\[Delta]s::usage="Kronecker-\[Delta] function for scalar flavours. \[Delta]s[a_,b_]=\[Delta]s[b_,a_] with \[Delta]f[a_,a_]=N\[Phi], where N\[Phi] is the number of scalar flavours of the theory.
(defined in Tensors.m)";
\[Delta]4::usage="The function \[Delta]4[A_,B_] realises the Kronecker-\[Delta] in four Euclidean dimensions. In calculations of N=4 SYM quantities it may appear in the same places as \[Delta]f[A_,B_] and \[Delta]s[A_,B_]. 
(defined in Tensors.m)";
\[Delta]c::usage="Kronecker-\[Delta] function for colours. \[Delta]c[a_,b_]=\[Delta]c[b_,a_] with \[Delta]c[a_,a_]=NN, where NN is the number of colours of the theory.
(defined in Tensors.m)";

mom::usage="Head of a (momentum) vectors. mom[p_,\[Mu]_] is a vector with absolute value p and direction \[Mu]. Be careful, mom[-p,\[Mu]]=!=-mom[p,\[Mu]]. For the latter equation to hold use momentum[-p,\[Mu]]=-mom[p,\[Mu]].
(defined in Tensors.m)";
trc::usage="Structure to indicate colour traces. trc[a1_,...,an_] is a trace over the colour generators trc(\!\(\*SuperscriptBox[\(T\), \(a1\)]\)....\!\(\*SuperscriptBox[\(T\), \(an\)]\)). trc[exp_] can accommodate commutators of the form trc[a,com[b,c]]=trc[a,b,c]-trc[a,c,b].
(defined in Tensors.m)";

T\[Sigma]::usage="The tensor T\[Sigma][A__][type_,\[Alpha]in_,\[Alpha]out_] is given by an alternating product of (\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\()\), \(\[Alpha] \*OverscriptBox[\(\[Beta]\), \(.\)]\)]\) and (\!\(\*SubscriptBox[OverscriptBox[\(\[Sigma]\), \(_\)], \(\[Nu]\)]\)\!\(\*SuperscriptBox[\()\), \(\*OverscriptBox[\(\[Beta]\), \(.\)] \[Alpha]\)]\) matrices. The Array A contains all spactime indices, \[Alpha]in is the free sl(2,C) spinor index to the left and \[Alpha]out is the free sl(2,C) spinor index to the right. The variable type takes one of the four possiblities: 
\[Delta]\[Delta] - same number of \[Sigma] and \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\) matrices and the product starts with \[Sigma],
\[Delta]\[Delta]d - same number of \[Sigma] and \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\) matrices and the product starts with \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\),
\[Sigma] - there is one more \[Sigma] matrix, than there are \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\) matrices and the product starts with \[Sigma],
\[Sigma]b - there is one more \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\) matrix, than there are \[Sigma] matrices and the product starts with \!\(\*OverscriptBox[\(\[Sigma]\), \(_\)]\).
(defined in Tensors.m)";

T\[CapitalSigma]::usage="The tensor T\[CapitalSigma][i_][A_,B_] realises the scalar-anti-fermion coupling tensor of N=4 SYM theory. i is the so(6) scalar flavour and A and B are the su(4) fermion flavours. The contraction identities of equation 2.2.5 in Jan Fokken's PhD thesis are implemented for this tensor.
(defined in Tensors.m)";
T\[CapitalSigma]b::usage="The tensor T\[CapitalSigma]b[i_][A_,B_] realises the scalar-fermion coupling tensor of N=4 SYM theory. i is the so(6) scalar flavour and A and B are the su(4) fermion flavours. The contraction identities of equation 2.2.5 in Jan Fokken's PhD thesis are implemented for this tensor.
(defined in Tensors.m)";

M\[Delta]::usage="The function M\[Delta][a_,b_] explicitly realises a Kronecker-\[Delta]. (defined in Tensors.m)";
M\[Epsilon]2u::usage="The function M\[Epsilon]2u[\[Alpha]_,\[Beta]_] is the explicit realisation of the invariant symbol \!\(\*SuperscriptBox[\(\[CurlyEpsilon]\), \(\[Alpha]\[Beta]\)]\) which raises sl(2) indices.
(defined in Tensors.m)";
M\[Epsilon]2d::usage="The function M\[Epsilon]2d[\[Alpha]_,\[Beta]_] is the explicit realisation of the invariant symbol \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(\[Alpha]\[Beta]\)]\) which lowers sl(2) indices.
(defined in Tensors.m)";
M\[Epsilon]4::usage="The function M\[Epsilon]4[A_,B_,C_,D_] is the explicit realisation of the totally antisymmetric tensor in four Euclidean dimensions with upper \!\(\*SuperscriptBox[\(\[CurlyEpsilon]\), \(abcd\)]\) or lower indices \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ABCD\)]\).
(defined in Tensors.m)";
(*\[Epsilon]4Ed::usage="The symbol \[Epsilon]4Ed[A_,B_,C_,D_] is the totally antisymmetric tensor in four Euclidean dimensions \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(ABCD\)]\).
(defined in Tensors.m)";
\[Epsilon]4Eu::usage="The symbol \[Epsilon]4Ed[A_,B_,C_,D_] is the totally antisymmetric tensor in four Euclidean dimensions \!\(\*SuperscriptBox[\(\[CurlyEpsilon]\), \(ABCD\)]\).
(defined in Tensors.m)";*)
M\[Epsilon]4u::usage="The function M\[Epsilon]4u[A_,B_,C_,D_] is the explicit realisation of the totally antisymmetric tensor in four Minkowski dimensions \!\(\*SuperscriptBox[\(\[CurlyEpsilon]\), \(abcd\)]\).
(defined in Tensors.m)";
M\[Epsilon]4d::usage="The function M\[Epsilon]4d[A_,B_,C_,D_] is the explicit realisation of the totally antisymmetric tensor in four Minkowski dimensions \!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(abcd\)]\).
(defined in Tensors.m)";

T\[Epsilon]4Eu::usage="The function T\[Epsilon]4Eu[A_,B_,C_,D_] realises the (unevaluated) Levi-Civita tensor with upper indices in four Euclidean dimensions. It has the same properties as T\[Epsilon]4Ed[A_,B_,C_,D_]. 
(defined in Tensors.m)";
T\[Epsilon]4Ed::usage="The function T\[Epsilon]4Ed[A_,B_,C_,D_] realises the (unevaluated) Levi-Civita tensor with lower indices in four Euclidean dimensions. It has the same properties as T\[Epsilon]4Eu[A_,B_,C_,D_]. 
(defined in Tensors.m)";


T\[Rho]N4::usage="The function T\[Rho]N4[i_,A_,B_] is the N=4 SYM coupling tensor for \[Phi]\[Lambda]\[Lambda] interactions.
(defined in Tensors.m)";
T\[Rho]dN4::usage="The function T\[Rho]dN4[i_,A_,B_] is the N=4 SYM coupling tensor for \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) interactions.
(defined in Tensors.m)";
T\[Rho]tN4::usage="The function T\[Rho]tN4[i_,A_,B_] is the N=4 SYM coupling tensor for \[Phi]\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) interactions.
(defined in Tensors.m)";
T\[Rho]tdN4::usage="The function T\[Rho]tdN4[i_,A_,B_] is the N=4 SYM coupling tensor for \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\[Lambda]\[Lambda] interactions.
(defined in Tensors.m)";
TFN4::usage="The function TFN4[i_,j_,k_,l_] is the N=4 SYM coupling tensor for F-term interactions of the form \!\(\*SubscriptBox[SuperscriptBox[\(F\), \(ij\)], \(lk\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(j\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(k\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(l\)]\).
(defined in Tensors.m)";

T\[Rho]\[Gamma]::usage="The function T\[Rho]\[Gamma][i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \[Phi]\[Lambda]\[Lambda] interactions with deformation angles \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\).
(defined in Tensors.m)";
T\[Rho]d\[Gamma]::usage="The function T\[Rho]d\[Gamma][i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) interactions with deformation angles \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\).
(defined in Tensors.m)";
T\[Rho]t\[Gamma]::usage="The function T\[Rho]t\[Gamma][i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \[Phi]\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) interactions with deformation angles \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\).
(defined in Tensors.m)";
T\[Rho]td\[Gamma]::usage="The function T\[Rho]td\[Gamma][i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\[Lambda]\[Lambda] interactions with deformation angles \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\).
(defined in Tensors.m)";
TF\[Gamma]::usage="The function TF\[Gamma][i_,j_,k_,l_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for F-term interactions of the form \!\(\*SubscriptBox[SuperscriptBox[\(F\), \(ij\)], \(lk\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(j\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(k\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(l\)]\) with deformation angles \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\).
(defined in Tensors.m)";

T\[Rho]pm::usage="The function T\[Rho]pm[i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \[Phi]\[Lambda]\[Lambda] interactions with deformation angles \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\).
(defined in Tensors.m)";
T\[Rho]dpm::usage="The function T\[Rho]dpm[i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) interactions with deformation angles \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(i\)], \(\[PlusMinus]\)]\)..
(defined in Tensors.m)";
T\[Rho]tpm::usage="The function T\[Rho]tpm[i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \[Phi]\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\)\!\(\*OverscriptBox[\(\[Lambda]\), \(_\)]\) interactions with deformation angles \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(i\)], \(\[PlusMinus]\)]\)..
(defined in Tensors.m)";
T\[Rho]tdpm::usage="The function T\[Rho]tdpm[i_,A_,B_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for \!\(\*OverscriptBox[\(\[Phi]\), \(_\)]\)\[Lambda]\[Lambda] interactions with deformation angles \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(i\)], \(\[PlusMinus]\)]\)..
(defined in Tensors.m)";
TFpm::usage="The function TFpm[i_,j_,k_,l_] is the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation coupling tensor for F-term interactions of the form \!\(\*SubscriptBox[SuperscriptBox[\(F\), \(ij\)], \(lk\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(j\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(k\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(l\)]\) with deformation angles \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(i\)], \(\[PlusMinus]\)]\)..
(defined in Tensors.m)";

TQhat::usage="The function TQhat[i_,j_,k_,l_] realises the four-scalar coupling tensor \!\(\*OverscriptBox[\(Q\), \(^\)]\) defined in appendix I of Jan Fokkens PhD Thesis with deformation angles \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\).
(defined in Tensors.m)";
TQhatpm::usage="The function TQhatpm[i_,j_,k_,l_] realises the four-scalar coupling tensor \!\(\*OverscriptBox[\(Q\), \(^\)]\) defined in appendix I of Jan Fokkens PhD Thesis with deformation angles \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(i\)], \(\[PlusMinus]\)]\).
(defined in Tensors.m)";

M\[Gamma]::usage="4-dimensional \[Gamma]-matrices M\[Gamma][\[Mu]]\[LeftDoubleBracket]\[Alpha],\[Beta]\[RightDoubleBracket].
(defined in Tensors.m)";
M\[Sigma]::usage="4-dimensional \[Gamma]-matrices M\[Sigma][\[Mu]]\[LeftDoubleBracket]\[Alpha],\[Beta]d\[RightDoubleBracket]in the Weyl representation.
(defined in Tensors.m)";
M\[Sigma]b::usage="4-dimensional \[Gamma]-matrices M\[Sigma]b[\[Mu]]\[LeftDoubleBracket]\[Beta]d,\[Alpha]\[RightDoubleBracket]in the conjugate Weyl representation.
(defined in Tensors.m)";
M\[CapitalSigma]::usage="6-dimensional \[Gamma]-matrices M\[CapitalSigma][i]\[LeftDoubleBracket]A,B\[RightDoubleBracket] in the Weyl representation.
(defined in Tensors.m)";
M\[CapitalSigma]b::usage="6-dimensional \[Gamma]-matrices M\[CapitalSigma]b[i]\[LeftDoubleBracket]A,B\[RightDoubleBracket] in the conjugate Weyl representation.
(defined in Tensors.m)";
M\[Sigma]\[Mu]\[Nu]::usage="M\[Sigma]\[Mu]\[Nu][\[Mu],\[Nu]]\[LeftDoubleBracket]\[Alpha],\[Beta]\[RightDoubleBracket] is the matrix representation of \!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\).
(defined in Tensors.m)";
M\[Sigma]b\[Mu]\[Nu]::usage="M\[Sigma]b\[Mu]\[Nu][\[Mu],\[Nu]]\[LeftDoubleBracket]\[Alpha]d,\[Beta]d\[RightDoubleBracket] is the matrix representation of !\(\*SubscriptBox[OverscriptBox[\(\[Sigma]\), \(_\)], \(\[Mu]\[Nu]\)]\).
(defined in Tensors.m)";


Unprotect[\[Delta],\[Delta]f,\[Delta]s,\[Delta]c,mom,trc,
T\[Sigma],T\[CapitalSigma],T\[CapitalSigma]b,
M\[Delta],M\[Epsilon]2u,M\[Epsilon]2d,M\[Epsilon]4,T\[Epsilon]4Ed,T\[Epsilon]4Eu,\[Delta]4,M\[Epsilon]4u,M\[Epsilon]4d,
T\[Rho]N4,T\[Rho]dN4,T\[Rho]tN4,T\[Rho]tdN4,TFN4,
T\[Rho]\[Gamma],T\[Rho]d\[Gamma],T\[Rho]t\[Gamma],T\[Rho]td\[Gamma],TF\[Gamma],
T\[Rho]pm,T\[Rho]dpm,T\[Rho]tpm,T\[Rho]tdpm,TFpm,
TQhat,TQhatpm,
M\[Gamma],M\[Sigma],M\[Sigma]b,M\[CapitalSigma],M\[CapitalSigma]b,M\[Sigma]\[Mu]\[Nu],M\[Sigma]b\[Mu]\[Nu]];


Begin["`Private`"]


(*Kroneckerdelta*)
\[Delta]/:\[Delta][a_,b_]:=\[Delta][b,a]/;Sort[{a,b}][[1]]=!=a;


(*Kroneckerdelta (flavour)*)
\[Delta]f/:\[Delta]f[c__]^j_:=Module[{i},Product[\[Delta]f[c],{i,1,j}]];
\[Delta]f/:\[Delta]f[a_,b_]:=\[Delta]f[b,a]/;Sort[{a,b}][[1]]=!=a;
\[Delta]f/:Times[\[Delta]f[a_,b_],\[Delta]f[b_,c_]]:=\[Delta]f[a,c];
\[Delta]f/:Times[\[Delta]f[a_,b_],\[Delta]f[c_,b_]]:=\[Delta]f[a,c];
\[Delta]f/:Times[\[Delta]f[a_,b_],\[Delta]f[a_,b_]]:=N\[Psi];
\[Delta]f/:\[Delta]f[a_,a_]:=N\[Psi];

\[Delta]s/:\[Delta]s[c__]^j_:=Module[{i},Product[\[Delta]s[c],{i,1,j}]];
\[Delta]s/:\[Delta]s[a_,b_]:=\[Delta]s[b,a]/;Sort[{a,b}][[1]]=!=a;
\[Delta]s/:Times[\[Delta]s[a_,b_],\[Delta]s[b_,c_]]:=\[Delta]s[a,c];
\[Delta]s/:Times[\[Delta]s[a_,d_],\[Delta]s[c_,d_]]:=\[Delta]s[a,c];
\[Delta]s/:Times[\[Delta]s[a_,b_],\[Delta]s[a_,c_]]:=\[Delta]s[b,c];
\[Delta]s/:Times[\[Delta]s[a_,b_],\[Delta]s[a_,b_]]:=N\[Phi];
\[Delta]s/:\[Delta]s[a_,a_]:=N\[Phi];


(*momenta*)
mom/:mom[p_,\[Mu]_]^2:=p^2;
mom/:Times[mom[p_,\[Mu]_],mom[q_,\[Mu]_]]/;(p=!=q):=Sort[{p,q}][[1]].Sort[{p,q}][[2]];
mom/:Plus[mom[p_,\[Mu]_],mom[p_,\[Mu]_]]:=2mom[p,\[Mu]];


(*colour trace*)
(*basic properties*)
trc/:trc[c__]^j_:=Module[{i},Product[trc[c],{i,1,j}]];
trc/:trc[a_,b_,c__]:=trc[b,c,a]/;Sort[{a,b,c}][[1]]=!=a;
(*trc/:trc[a_,b_]:=trc[b,a]/;Sort[{a,b}][[1]]=!=a;*)

trc/:trc[a__,com[x_,y_],b__]:=trc[a,x,y, b]-trc[a,y,x, b];
trc/:trc[com[x_,y_],b__]:=trc[x,y, b]-trc[y,x, b];
trc/:trc[a__,com[x_,y_]]:=trc[a,x,y]-trc[a,y,x];
trc/:trc[com[x_,y_]]:=trc[x,y]-trc[y,x];


(*colour \[Delta]-contractions*)
trc/:Times[trc[a__,b_,c__],\[Delta]c[b_,d_]]:=trc[a,d,c];
trc/:Times[trc[a__,b_,c__],\[Delta]c[d_,b_]]:=trc[a,d,c];

trc/:Times[trc[b_,c__],\[Delta]c[b_,d_]]:=trc[d,c];
trc/:Times[trc[a__,b_],\[Delta]c[b_,d_]]:=trc[a,d];
trc/:Times[trc[b_,c__],\[Delta]c[d_,b_]]:=trc[d,c];
trc/:Times[trc[a__,b_],\[Delta]c[d_,b_]]:=trc[a,d];

trc/:Times[trc[b_],\[Delta]c[d_,b_]]:=trc[d];
trc/:Times[trc[b_],\[Delta]c[b_,d_]]:=trc[d];

(*colour trace fusion*)
trc/:Times[trc[a__,x_, b__],trc[c__,x_, d__]]:=trc[a,d,c,b]-sun/NN trc[a,b]trc[c,d];

trc/:Times[trc[x_, b__],trc[c__,x_, d__]]:=trc[d,c,b]-sun/NN trc[b]trc[c,d];
trc/:Times[trc[b__,x_],trc[c__,x_, d__]]:=trc[d,c,b]-sun/NN trc[b]trc[c,d];

trc/:Times[trc[x_,b__],trc[x_,d__]]:=trc[d,b]-sun/NN trc[b]trc[d];
trc/:Times[trc[b__,x_],trc[x_,d__]]:=trc[d,b]-sun/NN trc[b]trc[d];
trc/:Times[trc[x_,b__],trc[d__,x_]]:=trc[d,b]-sun/NN trc[b]trc[d];
trc/:Times[trc[b__,x_],trc[d__,x_]]:=trc[d,b]-sun/NN trc[b]trc[d];

trc/:Times[trc[x_],trc[c__,x_,d__]]:=trc[c,d](1-sun);
trc/:Times[trc[x_],trc[d__,x_]]:=trc[d](1-sun);
trc/:Times[trc[x_],trc[x_,d__]]:=trc[d](1-sun);
trc/:Times[trc[x_],trc[x_]]:=NN(1-sun) ;
trc/:Power[trc[x_],2]:=NN(1-sun) ;
trc/:Power[trc[x_,y_],2]:=NN^2-2sun+sun^2 ;

(*colour trace fission*)
trc/:trc[a__,x_,b__,x_,c__]:=trc[a,c]trc[b]-sun/NN trc[a,b,c];
trc/:trc[x_,b__,x_,c__]:=trc[c]trc[b]-sun/NN trc[b,c];

trc/:trc[a__,x_,b__,x_,c__]:=trc[a,c]trc[b]-sun/NN trc[a,b,c];
trc/:trc[a__,x_,b__,x_]:=trc[a]trc[b]-sun/NN trc[a,b];

trc/:trc[a__,x_,x_,c__]:=NN trc[a,c]-sun/NN trc[a,c];
trc/:trc[x_,x_,c__]:=NN trc[c]-sun/NN trc[c];
trc/:trc[a__,x_,x_]:=NN trc[a]-sun/NN trc[a];
trc/:trc[x_,a__,x_]:=NN trc[a]-sun/NN trc[a];

(*short colour traces*)
(*trc/:trc[a_,b_]:=\[Delta]c[a,b];*)
trc/:trc[a_,a_]:=NN^2-sun;
trc/:trc[a_,b_]:=trc[b,a]/;Sort[{a,b}][[1]]=!=a;

(*\[Delta] for colour*)
\[Delta]c/:\[Delta]c[a_,b_]:=\[Delta]c[b,a]/;Sort[{a,b}][[1]]=!=a;

\[Delta]c/:Times[\[Delta]c[a__,b_],\[Delta]c[a__,c__]]:=\[Delta]c[b,c];
\[Delta]c/:Times[\[Delta]c[b__,c__],\[Delta]c[a__,b__]]:=\[Delta]c[a,c];
\[Delta]c/:Times[\[Delta]c[a__,c__],\[Delta]c[b__,c__]]:=\[Delta]c[a,b];

\[Delta]c/:Times[\[Delta]c[a_,b_],\[Delta]c[a_,b_]]:=NN;


(*open \[Sigma] trace contractions*)
T\[Sigma]/:Times[T\[Sigma][A__][\[Delta]\[Delta],\[Alpha]_,\[Beta]_],T\[Sigma][B__][\[Delta]\[Delta],\[Beta]_,\[Gamma]_]]:=T\[Sigma][Join[A,B]][\[Delta]\[Delta],\[Alpha],\[Gamma]];
T\[Sigma]/:Times[T\[Sigma][A__][\[Delta]\[Delta]d,\[Alpha]d_,\[Beta]d_],T\[Sigma][B__][\[Delta]\[Delta]d,\[Beta]d_,\[Gamma]d_]]:=T\[Sigma][Join[A,B]][\[Delta]\[Delta]d,\[Alpha]d,\[Gamma]d];

T\[Sigma]/:Times[T\[Sigma][A__][\[Delta]\[Delta],\[Alpha]_,\[Beta]_],T\[Sigma][B__][\[Sigma],\[Beta]_,\[Beta]d_]]:=T\[Sigma][Join[A,B]][\[Sigma],\[Alpha],\[Beta]d];
T\[Sigma]/:Times[T\[Sigma][A__][\[Delta]\[Delta],\[Alpha]_,\[Beta]_],T\[Sigma][B__][\[Sigma]b,\[Beta]d_,\[Alpha]_]]:=T\[Sigma][Join[B,A]][\[Sigma]b,\[Beta]d,\[Beta]];

T\[Sigma]/:Times[T\[Sigma][A__][\[Delta]\[Delta]d,\[Alpha]d_,\[Beta]d_],T\[Sigma][B__][\[Sigma],\[Alpha]_,\[Alpha]d_]]:=T\[Sigma][Join[B,A]][\[Sigma],\[Alpha],\[Beta]d];
T\[Sigma]/:Times[T\[Sigma][A__][\[Delta]\[Delta]d,\[Alpha]d_,\[Beta]d_],T\[Sigma][B__][\[Sigma]b,\[Beta]d_,\[Alpha]_]]:=T\[Sigma][Join[A,B]][\[Sigma]b,\[Alpha]d,\[Alpha]];

T\[Sigma]/:Times[T\[Sigma][A__][\[Sigma],\[Alpha]_,\[Alpha]d_],T\[Sigma][B__][\[Sigma]b,\[Alpha]d_,\[Beta]_]]:=T\[Sigma][Join[A,B]][\[Delta]\[Delta],\[Alpha],\[Beta]];
T\[Sigma]/:Times[T\[Sigma][A__][\[Sigma],\[Alpha]_,\[Alpha]d_],T\[Sigma][B__][\[Sigma]b,\[Beta]d_,\[Alpha]_]]:=T\[Sigma][Join[B,A]][\[Delta]\[Delta]d,\[Beta]d,\[Alpha]d];

T\[Sigma]/:Times[T\[Sigma][A__][\[Sigma]b,\[Alpha]d_,\[Alpha]_],T\[Sigma][B__][\[Sigma],\[Alpha]_,\[Beta]d_]]:=T\[Sigma][Join[A,B]][\[Delta]\[Delta]d,\[Alpha]d,\[Beta]d];
T\[Sigma]/:Times[T\[Sigma][A__][\[Sigma]b,\[Alpha]d_,\[Alpha]_],T\[Sigma][B__][\[Sigma],\[Beta]_,\[Alpha]d_]]:=T\[Sigma][Join[B,A]][\[Delta]\[Delta],\[Beta],\[Alpha]];


(*so(6) coupling tensors in N=4 SYM*)
T\[CapitalSigma]/:T\[CapitalSigma][i_,A_,B_]:=-T\[CapitalSigma][i,B,A]/;Sort[{A,B}][[1]]=!=A;
T\[CapitalSigma]b/:T\[CapitalSigma]b[i_,A_,B_]:=-T\[CapitalSigma]b[i,B,A]/;Sort[{A,B}][[1]]=!=A;
T\[CapitalSigma]/:Times[T\[CapitalSigma][i_,A_,B_],T\[CapitalSigma][i_,C_,D_]]:=-2T\[Epsilon]4Ed[A,B,C,D];
T\[CapitalSigma]b/:Times[T\[CapitalSigma]b[i_,A_,B_],T\[CapitalSigma]b[i_,C_,D_]]:=-2T\[Epsilon]4Eu[A,B,C,D];

T\[CapitalSigma]/:Times[T\[CapitalSigma][i_,A_,B_],T\[CapitalSigma]b[i_,C_,D_]]:=-2(\[Delta]ff[A,C]\[Delta]ff[B,D]-\[Delta]ff[A,D]\[Delta]ff[B,C]);
T\[CapitalSigma]/:Times[T\[CapitalSigma][i_,A_,B_],T\[CapitalSigma]b[j_,A_,B_]]:=-4\[Delta]ss[i,j];


T\[CapitalSigma]/:Times[T\[CapitalSigma][i_,A_,B_],T\[Epsilon]4Eu[C_,D_,E_,F_]]:=2Module[{\[Epsilon]list,\[Epsilon]listComplement,\[Epsilon]neworder,Res},
\[Epsilon]list={C,D,E,F};
\[Epsilon]listComplement=Complement[\[Epsilon]list,{A,B}];
\[Epsilon]neworder={Position[\[Epsilon]list,A][[1,1]],
Position[\[Epsilon]list,B][[1,1]],
Position[\[Epsilon]list,\[Epsilon]listComplement[[1]]][[1,1]],
Position[\[Epsilon]list,\[Epsilon]listComplement[[2]]][[1,1]]
};
Res=Signature[\[Epsilon]neworder] T\[CapitalSigma]b[i,\[Epsilon]listComplement[[1]],\[Epsilon]listComplement[[2]]];
Res
]/;Sort[Intersection[{C,D,E,F},{A,B}]]===Sort[{A,B}];

T\[CapitalSigma]b/:Times[T\[CapitalSigma]b[i_,A_,B_],T\[Epsilon]4Ed[C_,D_,E_,F_]]:=2Module[{\[Epsilon]list,\[Epsilon]listComplement,\[Epsilon]neworder,Res},
\[Epsilon]list={C,D,E,F};
\[Epsilon]listComplement=Complement[\[Epsilon]list,{A,B}];
\[Epsilon]neworder={Position[\[Epsilon]list,A][[1,1]],
Position[\[Epsilon]list,B][[1,1]],
Position[\[Epsilon]list,\[Epsilon]listComplement[[1]]][[1,1]],
Position[\[Epsilon]list,\[Epsilon]listComplement[[2]]][[1,1]]
};
Res=Signature[\[Epsilon]neworder] T\[CapitalSigma][i,\[Epsilon]listComplement[[1]],\[Epsilon]listComplement[[2]]];
Res
]/;Sort[Intersection[{C,D,E,F},{A,B}]]===Sort[{A,B}];


(*metric in 4 Euclidean dimensions*)
Attributes[\[Delta]4] = {Orderless};
\[Delta]4/: \[Delta]4[x_, y_]*\[Delta]4[x_, z_] := \[Delta]4[y, z] /; !NumberQ[x];
\[Delta]4/: \[Delta]4[x_, y_]*(z_)[w___,x_,v___] := z[w,y,v]  &&(z =!= Complex) && (!NumberQ[x]);
\[Delta]4[x_, x_] := 4 /; !NumberQ[x];
\[Delta]4/: \[Delta]4[x_, y_]^2 := 4 /; !NumberQ[x];


(*Levi-Civita tensor properties in 4 Euclidean dimensions *)
 T\[Epsilon]4Ed[w_, x_, y_, z_] :=Signature[{w, x, y, z}]*Apply[T\[Epsilon]4Ed, Sort[{w, x, y, z}]] /; !OrderedQ[{w,x,y,z}];
 T\[Epsilon]4Eu[w_, x_, y_, z_] :=Signature[{w, x, y, z}]*Apply[T\[Epsilon]4Eu, Sort[{w, x, y, z}]] /; !OrderedQ[{w,x,y,z}];

 T\[Epsilon]4Ed/: (x_)[a_]*(x_)[b_]*T\[Epsilon]4Ed[y___, a_, z___, b_, w___] := 0;
 T\[Epsilon]4Ed[x___, y_, z___, y_, w___] := 0;
 T\[Epsilon]4Eu/: (x_)[a_]*(x_)[b_]*T\[Epsilon]4Eu[y___, a_, z___, b_, w___] := 0;
 T\[Epsilon]4Eu[x___, y_, z___, y_, w___] := 0;
 
 T\[Epsilon]4Ed/: T\[Epsilon]4Ed[xx__]*T\[Epsilon]4Eu[xx__] := -24 ;


 T\[Epsilon]4Ed/: T\[Epsilon]4Ed[w_,x_,y_,z_]*T\[Epsilon]4Eu[wp_,xp_,yp_,zp_] :=- (
 -\[Delta]4[w, zp]*\[Delta]4[wp, z]*\[Delta]4[x, yp]*\[Delta]4[xp, y] + 
  \[Delta]4[w, yp]*\[Delta]4[wp, z]*\[Delta]4[x, zp]*\[Delta]4[xp, y] + 
  \[Delta]4[w, zp]*\[Delta]4[wp, y]*\[Delta]4[x, yp]*\[Delta]4[xp, z] - 
  \[Delta]4[w, yp]*\[Delta]4[wp, y]*\[Delta]4[x, zp]*\[Delta]4[xp, z] + 
  \[Delta]4[w, zp]*\[Delta]4[wp, z]*\[Delta]4[x, xp]*\[Delta]4[y, yp] - 
  \[Delta]4[w, xp]*\[Delta]4[wp, z]*\[Delta]4[x, zp]*\[Delta]4[y, yp] - 
  \[Delta]4[w, zp]*\[Delta]4[wp, x]*\[Delta]4[xp, z]*\[Delta]4[y, yp] + 
  \[Delta]4[w, wp]*\[Delta]4[x, zp]*\[Delta]4[xp, z]*\[Delta]4[y, yp] - 
  \[Delta]4[w, yp]*\[Delta]4[wp, z]*\[Delta]4[x, xp]*\[Delta]4[y, zp] + 
  \[Delta]4[w, xp]*\[Delta]4[wp, z]*\[Delta]4[x, yp]*\[Delta]4[y, zp] + 
  \[Delta]4[w, yp]*\[Delta]4[wp, x]*\[Delta]4[xp, z]*\[Delta]4[y, zp] - 
  \[Delta]4[w, wp]*\[Delta]4[x, yp]*\[Delta]4[xp, z]*\[Delta]4[y, zp] - 
  \[Delta]4[w, zp]*\[Delta]4[wp, y]*\[Delta]4[x, xp]*\[Delta]4[yp, z] + 
  \[Delta]4[w, xp]*\[Delta]4[wp, y]*\[Delta]4[x, zp]*\[Delta]4[yp, z] + 
  \[Delta]4[w, zp]*\[Delta]4[wp, x]*\[Delta]4[xp, y]*\[Delta]4[yp, z] - 
  \[Delta]4[w, wp]*\[Delta]4[x, zp]*\[Delta]4[xp, y]*\[Delta]4[yp, z] - 
  \[Delta]4[w, xp]*\[Delta]4[wp, x]*\[Delta]4[y, zp]*\[Delta]4[yp, z] + 
  \[Delta]4[w, wp]*\[Delta]4[x, xp]*\[Delta]4[y, zp]*\[Delta]4[yp, z] + 
  \[Delta]4[w, yp]*\[Delta]4[wp, y]*\[Delta]4[x, xp]*\[Delta]4[z, zp] - 
  \[Delta]4[w, xp]*\[Delta]4[wp, y]*\[Delta]4[x, yp]*\[Delta]4[z, zp] - 
  \[Delta]4[w, yp]*\[Delta]4[wp, x]*\[Delta]4[xp, y]*\[Delta]4[z, zp] + 
  \[Delta]4[w, wp]*\[Delta]4[x, yp]*\[Delta]4[xp, y]*\[Delta]4[z, zp] + 
  \[Delta]4[w, xp]*\[Delta]4[wp, x]*\[Delta]4[y, yp]*\[Delta]4[z, zp] - 
  \[Delta]4[w, wp]*\[Delta]4[x, xp]*\[Delta]4[y, yp]*\[Delta]4[z, zp]);


(*explicit realisation of general tensors*)
M\[Delta][a_,b_]:=KroneckerDelta[a,b];
M\[Epsilon]2u[a_,b_]:=LeviCivitaTensor[2][[a,b]];
M\[Epsilon]2d[a_,b_]:=-LeviCivitaTensor[2][[a,b]];
M\[Epsilon]4[a_,b_,c_,d_]:=LeviCivitaTensor[4][[a,b,c,d]];
M\[Epsilon]4u[a_,b_,c_,d_]:=LeviCivitaTensor[4][[a,b,c,d]];
M\[Epsilon]4d[a_,b_,c_,d_]:=-LeviCivitaTensor[4][[a,b,c,d]];
(*T\[Eta][\[Mu]_,\[Nu]_]:={{-1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1}}[[\[Mu],\[Nu]]];*)


(*Non-commutative product for the \[Beta]- and Subscript[\[Gamma], i]-deformation*)
qF[A_]:=(1/2 ({ {1, -1, -1, 1}, {-1, 1, -1, 1}, {-1, -1, 1, 1}}))[[All,A]];
qFb[A_]:=-qF[A];
qS[A_]:=({ {1, 0, 0}, {0, 1, 0}, {0, 0, 1}})[[All,A]];
qSb[A_]:=-qS[A];
qA[A_]:=({ {0}, {0}, {0}});
Cg=({ {0, -\[Gamma][3], \[Gamma][2]}, {\[Gamma][3], 0, -\[Gamma][1]}, {-\[Gamma][2], \[Gamma][1], 0}});
Cgpm1=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", 
RowBox[{
RowBox[{"-", 
RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "-", 
RowBox[{"\[Gamma]p", "[", "1", "]"}]}], 
RowBox[{
RowBox[{"\[Gamma]m", "[", "3", "]"}], "+", 
RowBox[{"\[Gamma]p", "[", "3", "]"}]}]},
{
RowBox[{
RowBox[{"\[Gamma]m", "[", "1", "]"}], "+", 
RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "0", 
RowBox[{
RowBox[{"-", 
RowBox[{"\[Gamma]m", "[", "2", "]"}]}], "-", 
RowBox[{"\[Gamma]p", "[", "2", "]"}]}]},
{
RowBox[{
RowBox[{"-", 
RowBox[{"\[Gamma]m", "[", "3", "]"}]}], "-", 
RowBox[{"\[Gamma]p", "[", "3", "]"}]}], 
RowBox[{
RowBox[{"\[Gamma]m", "[", "2", "]"}], "+", 
RowBox[{"\[Gamma]p", "[", "2", "]"}]}], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
Cgpm2=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", 
RowBox[{"-", 
RowBox[{"(", 
RowBox[{
RowBox[{"\[Gamma]p", "[", "2", "]"}], "-", 
RowBox[{"\[Gamma]m", "[", "2", "]"}]}], ")"}]}], 
RowBox[{
RowBox[{"\[Gamma]p", "[", "1", "]"}], "-", 
RowBox[{"\[Gamma]m", "[", "1", "]"}]}]},
{
RowBox[{
RowBox[{"\[Gamma]m", "[", "1", "]"}], "+", 
RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "0", 
RowBox[{"-", 
RowBox[{"(", 
RowBox[{
RowBox[{"\[Gamma]p", "[", "3", "]"}], "-", 
RowBox[{"\[Gamma]m", "[", "3", "]"}]}], ")"}]}]},
{
RowBox[{"-", 
RowBox[{"(", 
RowBox[{
RowBox[{"\[Gamma]m", "[", "3", "]"}], "+", 
RowBox[{"\[Gamma]p", "[", "3", "]"}]}], ")"}]}], 
RowBox[{
RowBox[{"\[Gamma]m", "[", "2", "]"}], "+", 
RowBox[{"\[Gamma]p", "[", "2", "]"}]}], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

phase[\[Phi],\[Phi],\[Gamma]][A_,B_]:=({{0,-\[Gamma][3],\[Gamma][2]},{\[Gamma][3],0,-\[Gamma][1]},{-\[Gamma][2],\[Gamma][1],0}})[[A,B]];
phase[\[Phi],\[Phi],\[Gamma]pm][A_,B_]:=({{0,-\[Gamma]m[1]-\[Gamma]p[1],\[Gamma]m[3]+\[Gamma]p[3]},{\[Gamma]m[1]+\[Gamma]p[1],0,-\[Gamma]m[2]-\[Gamma]p[2]},{-\[Gamma]m[3]-\[Gamma]p[3],\[Gamma]m[2]+\[Gamma]p[2],0}})[[A,B]];
phase[\[Lambda],\[Lambda],\[Gamma]][A_,B_]:=({{0,1/2 (-\[Gamma][1]-\[Gamma][2]),1/2 (\[Gamma][1]+\[Gamma][3]),1/2 (\[Gamma][2]-\[Gamma][3])},{1/2 (\[Gamma][1]+\[Gamma][2]),0,1/2 (-\[Gamma][2]-\[Gamma][3]),1/2 (-\[Gamma][1]+\[Gamma][3])},{1/2 (-\[Gamma][1]-\[Gamma][3]),1/2 (\[Gamma][2]+\[Gamma][3]),0,1/2 (\[Gamma][1]-\[Gamma][2])},{1/2 (-\[Gamma][2]+\[Gamma][3]),1/2 (\[Gamma][1]-\[Gamma][3]),1/2 (-\[Gamma][1]+\[Gamma][2]),0}})[[A,B]];
phase[\[Lambda],\[Lambda],\[Gamma]pm][A_,B_]:=Sum[- M\[Epsilon]4[A,B,C,4](\[Gamma]p[C])+ (M\[Delta][A,4]M\[Delta][B,C]-M\[Delta][A,C]M\[Delta][B,4])\[Gamma]m[C],{C,1,4}];


(*coupling tensors for N=4 SYM and its deformations*)
T\[Rho]N4[j_,A_,B_]:=I Sqrt[2]M\[Epsilon]4[j,A,B,4];
T\[Rho]dN4[j_,A_,B_]:=I Sqrt[2]M\[Epsilon]4[j,A,B,4];
T\[Rho]tN4[j_,A_,B_]:=-I Sqrt[2](\[Delta][A,j]\[Delta][B,4]-\[Delta][A,4]\[Delta][B,j]);
T\[Rho]tdN4[j_,A_,B_]:=-I Sqrt[2](\[Delta][A,j]\[Delta][B,4]-\[Delta][A,4]\[Delta][B,j]);
TFN4[i_,j_,k_,l_]:=2(\[Delta]ss[i,k]\[Delta]ss[j,l]-\[Delta]ss[i,l]\[Delta]ss[j,k]);
T\[Rho]\[Gamma][i_,A_,B_]:=-I Sqrt[2] M\[Epsilon]4[4,i,A,B]E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]][A,B]);
T\[Rho]d\[Gamma][i_,A_,B_]:=-I Sqrt[2] M\[Epsilon]4[4,i,A,B]E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]][A,B])//Simplify;
T\[Rho]t\[Gamma][i_,B_,A_]:=I Sqrt[2](M\[Delta][B,i]M\[Delta][A,4]-M\[Delta][A,i]M\[Delta][B,4])E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]][B,A])//Simplify;
T\[Rho]td\[Gamma][i_,A_,B_]:=-I Sqrt[2](M\[Delta][B,i]M\[Delta][A,4]-M\[Delta][A,i]M\[Delta][B,4])E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]][A,B])//Simplify;
T\[Rho]pm[i_,A_,B_]:=-I Sqrt[2] M\[Epsilon]4[4,i,A,B]E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]pm][A,B])//Simplify;
T\[Rho]dpm[i_,A_,B_]:=-I Sqrt[2] M\[Epsilon]4[4,i,A,B]E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]pm][A,B])//Simplify;
T\[Rho]tpm[i_,B_,A_]:=I Sqrt[2](M\[Delta][B,i]M\[Delta][A,4]-M\[Delta][A,i]M\[Delta][B,4])E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]pm][B,A])//Simplify;
T\[Rho]tdpm[i_,A_,B_]:=-I Sqrt[2](M\[Delta][B,i]M\[Delta][A,4]-M\[Delta][A,i]M\[Delta][B,4])E^(I/2 phase[\[Lambda],\[Lambda],\[Gamma]pm][A,B])//Simplify;
TFpm[i_,j_,k_,l_]:=2(M\[Delta][i,k]M\[Delta][j,l]E^(I phase[\[Phi],\[Phi],\[Gamma]pm][i,j])-M\[Delta][i,l]M\[Delta][j,k]);
TF\[Gamma][i_,j_,k_,l_]:=2(M\[Delta][i,k]M\[Delta][j,l]E^(I  phase[\[Phi],\[Phi],\[Gamma]][i,j])-M\[Delta][i,l]M\[Delta][j,k]);
TQhat[i_,j_,k_,l_]:=(2M\[Delta][i,k]M\[Delta][j,l]E^(I  phase[\[Phi],\[Phi],\[Gamma]][i,j])-M\[Delta][i,l]M\[Delta][j,k]);
TQhatpm[i_,j_,k_,l_]:=(2M\[Delta][i,k]M\[Delta][j,l]E^(I  phase[\[Phi],\[Phi],\[Gamma]pm][i,j])-M\[Delta][i,l]M\[Delta][j,k]);


(*N=4 \[Gamma]-matrices*)
M\[Gamma][1]=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "0", "1", "0"},
{"0", "0", "0", "1"},
{"1", "0", "0", "0"},
{"0", "1", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
M\[Gamma][2]=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "0", "0", "1"},
{"0", "0", "1", "0"},
{"0", 
RowBox[{"-", "1"}], "0", "0"},
{
RowBox[{"-", "1"}], "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
M\[Gamma][3]=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "0", "0", 
RowBox[{"-", "I"}]},
{"0", "0", "I", "0"},
{"0", "I", "0", "0"},
{
RowBox[{"-", "I"}], "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
M\[Gamma][4]=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "0", "1", "0"},
{"0", "0", "0", 
RowBox[{"-", "1"}]},
{
RowBox[{"-", "1"}], "0", "0", "0"},
{"0", "1", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
M\[Gamma][5]=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{
RowBox[{"-", "1"}], "0", "0", "0"},
{"0", 
RowBox[{"-", "1"}], "0", "0"},
{"0", "0", "1", "0"},
{"0", "0", "0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
M\[Sigma][1]={{1,0},{0,1}};
M\[Sigma][2]={{0,1},{1,0}};
M\[Sigma][3]={{0,-I},{I,0}};
M\[Sigma][4]={{1,0},{0,-1}};
(**)
M\[Sigma]b[1]=M\[Sigma][1];
M\[Sigma]b[2]=-M\[Sigma][2];
M\[Sigma]b[3]=-M\[Sigma][3];
M\[Sigma]b[4]=-M\[Sigma][4];
M\[CapitalSigma][1]={{0,0,I,0},{0,0,0,-I},{-I,0,0,0},{0,I,0,0}};
M\[CapitalSigma][2]={{0,0,1,0},{0,0,0,1},{-1,0,0,0},{0,-1,0,0}};
M\[CapitalSigma][3]={{0,0,0,1},{0,0,-1,0},{0,1,0,0},{-1,0,0,0}};
M\[CapitalSigma][4]={{0,0,0,I},{0,0,I,0},{0,-I,0,0},{-I,0,0,0}};
M\[CapitalSigma][5]={{0,1,0,0},{-1,0,0,0},{0,0,0,-1},{0,0,1,0}};
M\[CapitalSigma][6]={{0,I,0,0},{-I,0,0,0},{0,0,0,I},{0,0,-I,0}};
(**)
M\[CapitalSigma]b[1]={{0,0,I,0},{0,0,0,-I},{-I,0,0,0},{0,I,0,0}};
M\[CapitalSigma]b[2]={{0,0,-1,0},{0,0,0,-1},{1,0,0,0},{0,1,0,0}};
M\[CapitalSigma]b[3]={{0,0,0,-1},{0,0,1,0},{0,-1,0,0},{1,0,0,0}};
M\[CapitalSigma]b[4]={{0,0,0,I},{0,0,I,0},{0,-I,0,0},{-I,0,0,0}};
M\[CapitalSigma]b[5]={{0,-1,0,0},{1,0,0,0},{0,0,0,1},{0,0,-1,0}};
M\[CapitalSigma]b[6]={{0,I,0,0},{-I,0,0,0},{0,0,0,I},{0,0,-I,0}};
M\[Sigma]\[Mu]\[Nu][\[Mu]_,\[Nu]_]:=Table[Sum[I/4 (M\[Sigma][\[Mu]][[\[Alpha],\[Alpha]d]]M\[Sigma]b[\[Nu]][[\[Alpha]d,\[Beta]]]-M\[Sigma][\[Nu]][[\[Alpha],\[Alpha]d]]M\[Sigma]b[\[Mu]][[\[Alpha]d,\[Beta]]]),{\[Alpha]d,1,2}],{\[Alpha],1,2},{\[Beta],1,2}];
M\[Sigma]b\[Mu]\[Nu][\[Mu]_,\[Nu]_]:=Table[Sum[I/4 (M\[Sigma]b[\[Mu]][[\[Alpha]d,\[Alpha]]]M\[Sigma][\[Nu]][[\[Alpha],\[Beta]d]]-M\[Sigma]b[\[Nu]][[\[Alpha]d,\[Alpha]]]M\[Sigma][\[Mu]][[\[Alpha],\[Beta]d]]),{\[Alpha],1,2}],{\[Alpha]d,1,2},{\[Beta]d,1,2}];


End[];


Protect[\[Delta],\[Delta]f,\[Delta]s,\[Delta]c,mom,trc,
T\[Sigma],T\[CapitalSigma],T\[CapitalSigma]b,
M\[Delta],M\[Epsilon]2u,M\[Epsilon]2d,M\[Epsilon]4,T\[Epsilon]4Ed,T\[Epsilon]4Eu,\[Delta]4,M\[Epsilon]4u,M\[Epsilon]4d,
T\[Rho]N4,T\[Rho]dN4,T\[Rho]tN4,T\[Rho]tdN4,TFN4,
T\[Rho]\[Gamma],T\[Rho]d\[Gamma],T\[Rho]t\[Gamma],T\[Rho]td\[Gamma],TF\[Gamma],
T\[Rho]pm,T\[Rho]dpm,T\[Rho]tpm,T\[Rho]tdpm,TFpm,
TQhat,TQhatpm,
M\[Gamma],M\[Sigma],M\[Sigma]b,M\[CapitalSigma],M\[CapitalSigma]b,M\[Sigma]\[Mu]\[Nu],M\[Sigma]b\[Mu]\[Nu]];


==> FokkenFeynPackage/VariablesReplacements.m <==
(* ::Package:: *)

VariablesReplacements::usage="In this file, the collection of used variables and convenient replacement rules is stored. Keep in mind that rules are applied as exp/.rule.
This file contains the following functions:
{gTo\[Lambda], \[Lambda]Togeff, pToL, FinalIndex, ToCouplingTensors\[Gamma]pm, rulesMomentaL1, rulesMomentaL2, rulesOpenIndices, \[Beta]def, \[Gamma]To\[Gamma]pm1, \[Gamma]To\[Gamma]pm2, \[Gamma]pmTo\[Gamma], i}
In addition the following variables are defined
{c,ff,fs,\[Mu],\[Alpha],\[Beta]d,\[Lambda],gYMB,\[Xi],NN,sun,N\[Psi],N\[Phi],gp,cmsb,\[Gamma],\[Gamma]p,\[Gamma]m,\[Beta],\[Mu]\[Mu],L,p,p0,p1,p2,p3,p4,p5,\[Mu],DIM,GG,GGn,iIR1,iIR2,iDL}
Call ?\"object\" for information on each function or variable.
";


(*functions and rules*)
gTo\[Lambda]::usage = "Rule to trade \!\(\*SuperscriptBox[\(gYM\), \(2\)]\) for \[Lambda], \!\(\*SuperscriptBox[\(gYMB\), \(2\)]\) for \[Lambda] \!\(\*SuperscriptBox[\(\[Mu]\), \(\*FractionBox[\(1\), \(2\)] \((4 - DIM)\)\)]\)and EulerGamma-Log[4\[Pi]] by cmsb.
(defined in VariablesReplacements.m)";
\[Lambda]Togeff::usage = "Rule to replace \[Lambda] by gp and EulerGamma-Log[4\[Pi]] by cmsb.
(defined in VariablesReplacements.m)";
pToL::usage = "Rule to replace Log[\!\(\*FractionBox[SuperscriptBox[\(p\), \(2\)], SuperscriptBox[\(\[Mu]\[Mu]\), \(2\)]]\)] by L.
(defined in VariablesReplacements.m)";
FinalIndex::usage = "This function replaces flavour and colour indices in final expressions for simple further treatment. For example, a fermion external and summation index labelled by in and 1, respectively are replaced according to ff[1]->sum1 and ff[in]->fin.
(defined in VariablesReplacements.m)";
ToCouplingTensors\[Gamma]pm::usage = "Rule to replace generic flavour coupling tensors by the explicit tensors of the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation with deformation angles \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(i\)], \(\[PlusMinus]\)]\).
(defined in VariablesReplacements.m)";

rulesMomentaL1::usage="Rule to replace contractions of irreducible 1 loop momenta by squares of irreducible momenta. For example p1.p2=\!\(\*FractionBox[\(1\), \(2\)]\)(p0^2-p1^2-p2^2).
(defined in VariablesReplacements.m)";
rulesMomentaL2::usage="Rule to replace contractions of irreducible 2 loop momenta by squares of irreducible momenta. For example p0.p5=\!\(\*FractionBox[\(1\), \(2\)]\)(-p1^2+p2^2-p3^2+p4^2).
(defined in VariablesReplacements.m)";
rulesOpenIndices::usage="Rule to rewrite the 2 loop momenta p3[\[Mu]], p4[\[Mu]], p5[\[Mu]] in terms of p0[\[Mu]], p1[\[Mu]], p2[\[Mu]].
(defined in VariablesReplacements.m)";

\[Beta]def::usage="Rule to obtain the \[Beta]-deformed coupling tensors from the \[Gamma]-deformed ones. 
(defined in VariablesReplacements.m)";
\[Gamma]To\[Gamma]pm1::usage="Rule 1 to replace deformation angles in the {\!\(\*SubscriptBox[\(\[Gamma]\), \(1\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(2\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(3\)]\)} representation by deformation angles in the {\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(1\)], \(\[PlusMinus]\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(2\)], \(\[PlusMinus]\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(3\)], \(\[PlusMinus]\)]\)}. 
(defined in VariablesReplacements.m)";
\[Gamma]To\[Gamma]pm2::usage="Rule 2 to replace deformation angles in the {\!\(\*SubscriptBox[\(\[Gamma]\), \(1\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(2\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(3\)]\)} representation by deformation angles in the {\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(1\)], \(\[PlusMinus]\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(2\)], \(\[PlusMinus]\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(3\)], \(\[PlusMinus]\)]\)}. 
(defined in VariablesReplacements.m)";
\[Gamma]pmTo\[Gamma]::usage="Rule to replace deformation angles in the {\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(1\)], \(\[PlusMinus]\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(2\)], \(\[PlusMinus]\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(3\)], \(\[PlusMinus]\)]\)} representation by deformation angles in the {\!\(\*SubscriptBox[\(\[Gamma]\), \(1\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(2\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(3\)]\)}. 
(defined in VariablesReplacements.m)";

i::usage="The function i[n1,n2,n3,n4,n5] gives the scalar integrand of a two loop Feynman integral. For example
IntegrandToWeights[c \!\(\*SuperscriptBox[\(p0\), \(\(-2\) n0\)]\)\!\(\*SuperscriptBox[\(p1\), \(\(-2\) n1\)]\)\!\(\*SuperscriptBox[\(p2\), \(\(-2\) n2\)]\)\!\(\*SuperscriptBox[\(p3\), \(\(-2\) n3\)]\)\!\(\*SuperscriptBox[\(p4\), \(\(-2\) n4\)]\)p5\!\(\*SuperscriptBox[\(-\), \(2  n5\)]\)] = c \!\(\*SuperscriptBox[\(p\), \(-2  n0\)]\) i[n1,n2,n3,n4,n5]. 
(defined in VariablesReplacements.m)";


Unprotect[c,ff,fs,\[Mu],\[Alpha],\[Beta]d,
gTo\[Lambda],\[Lambda]Togeff,pToL,FinalFlavour,ToCouplingTensors\[Gamma]pm,
rulesMomentaL1,rulesMomentaL2,rulesOpenIndices,
\[Beta]def,\[Gamma]To\[Gamma]pm1,\[Gamma]To\[Gamma]pm2,\[Gamma]pmTo\[Gamma],
\[Lambda],gYMB,\[Xi],NN,N\[Psi],N\[Phi],gp,cmsb,\[Gamma],\[Gamma]p,\[Gamma]m,\[Beta],p,p0,p1,p2,p3,p4,p5,\[Mu],DIM,
GG,GGn,iIR1,iIR2,iDL,
i];


(*variables*)
c::usage="Head of a colour index.
(defined in VariablesReplacements.m)";
ff::usage="Head of a fermion flavour index.
(defined in VariablesReplacements.m)";
fs::usage="Head of a scalar flavour index.
(defined in VariablesReplacements.m)";
\[Mu]::usage="Head of a spacetime index.
(defined in VariablesReplacements.m)";
\[Alpha]::usage="Head of an sl(2,C) index.
(defined in VariablesReplacements.m)";
\[Beta]d::usage="Head of a conjugate sl(2,C) index.
(defined in VariablesReplacements.m)";

\[Lambda]::usage="'t Hooft coupling constant. \[Lambda]=\!\(\*SuperscriptBox[\(gYM\), \(2\)]\)N
(defined in VariablesReplacements.m)";
gYMB::usage="Bare Yang-Mills coupling constant. In a conformal field theory the renormalised and bare Yang-Mills couplings are connected as gYMB=\!\(\*SuperscriptBox[\(\[Mu]\[Mu]\), \(\*FractionBox[\(1\), \(2\)] \((2 - DIM)\)\)]\)gYM. 
(defined in VariablesReplacements.m)";
\[Xi]::usage="\[Xi] is the gauge parameter. It enters the spacetime part of the gauge field propagator as \!\(\*FractionBox[\(1\), SuperscriptBox[\(p\), \(4\)]]\)(\!\(\*SuperscriptBox[\(p\), \(2\)]\)\!\(\*SubscriptBox[\(\[Eta]\), \(\[Mu]\[Nu]\)]\)-(1-\[Xi])\!\(\*SubscriptBox[\(p\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(p\), \(\[Nu]\)]\)).
(defined in VariablesReplacements.m)";
NN::usage="Number of colours.
(defined in VariablesReplacements.m)";
sun::usage="Parameter to distinguish the gauge group. For gauge group SU(NN) we have sun=1, and for gauge group U(NN) we have sun=0.
(defined in VariablesReplacements.m)";
N\[Psi]::usage="Number of fermion flavours.
(defined in VariablesReplacements.m)";
N\[Phi]::usage="Number of scalar flavours.
(defined in VariablesReplacements.m)";
gp::usage="effective planar coupling constant. gp=\!\(\*FractionBox[SqrtBox[\(\[Lambda]\)], \(4  \[Pi]\)]\)
(defined in VariablesReplacements.m)";
cmsb::usage="constant that is also subtracted in the \!\(\*OverscriptBox[\(MS\), \(_\)]\) scheme. cmsb= EulerGamma-Log[4\[Pi]]
(defined in VariablesReplacements.m)";
\[Gamma]::usage="Deformation angles {\!\(\*SubscriptBox[\(\[Gamma]\), \(1\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(2\)]\),\!\(\*SubscriptBox[\(\[Gamma]\), \(3\)]\)} of the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation.
(defined in VariablesReplacements.m)";
\[Gamma]p::usage="Deformation angles {\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(1\)], \(+\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(2\)], \(+\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(3\)], \(+\)]\)} of the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation.
(defined in VariablesReplacements.m)";
\[Gamma]m::usage="Deformation angles {\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(1\)], \(-\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(2\)], \(-\)]\),\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \(3\)], \(-\)]\)} of the \!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)-deformation.
(defined in VariablesReplacements.m)";
\[Beta]::usage="Deformation angle of the \[Beta]-deformation.
(defined in VariablesReplacements.m)";
\[Mu]\[Mu]::usage="\[Mu]\[Mu] is the renormalisation scale.
(defined in VariablesReplacements.m)";
L::usage="L=Log[\!\(\*FractionBox[SuperscriptBox[\(p\), \(2\)], SuperscriptBox[\(\[Mu]\[Mu]\), \(2\)]]\)] is the kinematic parameter on which Feynman integrals with a single external scale \!\(\*SuperscriptBox[\(p\), \(2\)]\) and a renormalisation scale \!\(\*SuperscriptBox[\(\[Mu]\[Mu]\), \(2\)]\) depend.
(defined in VariablesReplacements.m)";
p::usage="external momentum
(defined in VariablesReplacements.m)";
p0::usage="external momentum
(defined in VariablesReplacements.m)";
p1::usage="First linearly independent loop momentum.
(defined in VariablesReplacements.m)";
p2::usage="Second linearly independent loop momentum.
(defined in VariablesReplacements.m)";
p3::usage="Third linearly independent loop momentum.
(defined in VariablesReplacements.m)";
p4::usage="Fourth linearly independent loop momentum.
(defined in VariablesReplacements.m)";
p5::usage="Fifth linearly independent loop momentum.
(defined in VariablesReplacements.m)";
\[Mu]::usage="spacetime index
(defined in VariablesReplacements.m)";
DIM::usage="dimension of spacetime
(defined in VariablesReplacements.m)";

GG::usage="not evaluated G-function. See ?G for information on the G-function.
(defined in VariablesReplacements.m)";
GGn::usage="not evaluated G-function with n identical numerator momenta which are made traceless. See ?Gln for information on this G-function.
(defined in VariablesReplacements.m)";

iIR1::usage="iIR1[\[Alpha]_,\[Beta]_] encodes possible IR divergences that may have entered a one-loop calculation. The parametrisation in terms of weights is exactly as for one-loop integrals.  Whether this is the case has to be checked by hand and is not supported in FokkenFeynProgram.
(defined in VariablesReplacements.m)";
iIR2::usage="iIR1[n1_,n2_,n3_,n4_,n5] encodes possible IR divergences that may have entered a two-loop calculation. The parametrisation in terms of weights is exactly as for two-loop integrals. Whether this is the case has to be checked by hand and is not supported in FokkenFeynProgram.
(defined in VariablesReplacements.m)";
iDL::usage="Two-loop dimensionless scalar master integral. iDL[1,1,1,1,1]=\!\(\*SuperscriptBox[\(p\), \(2 \((5 - DIM)\)\)]\)i[1,1,1,1,1].
(defined in VariablesReplacements.m)";


Begin["`Private`"]


(*notational replacement rules*)
gTo\[Lambda][x_]:=x/.{gYMB->\[Mu]\[Mu]^(1/2 (4-DIM)) Sqrt[\[Lambda]/NN],EulerGamma->cmsb+Log[4\[Pi]],gYM->Sqrt[\[Lambda]/NN]};
\[Lambda]Togeff[x_]:=x/.{\[Lambda]->gp^2 (4\[Pi])^2,EulerGamma->cmsb+Log[4\[Pi]]};
pToL[x_]:=x/.{Log[p]->1/2 L+Log[\[Mu]\[Mu]]};

FinalIndex[x_]:=x/.{fs[a_]/;NumericQ[a]:>ToExpression[StringJoin["sum",ToString[a]]],ff[a_]/;NumericQ[a]:>ToExpression[StringJoin["sum",ToString[a]]]}/.{fs[a_]:>ToExpression[StringJoin["s",ToString[a]]],ff[a_]:>ToExpression[StringJoin["f",ToString[a]]]}/.{c[a_]:>ToExpression[StringJoin["",ToString[a]]]};
ToCouplingTensors\[Gamma]pm[x_]:=x/.F->TF\[Gamma]pm/.{\[Rho]->T\[Rho]pm,\[Rho]d->T\[Rho]dpm,\[Rho]t->T\[Rho]tpm,\[Rho]td->T\[Rho]tdpm};


(*1 loop: p1=l;		p2=p-l.*)
rulesMomentaL1[x_]:=x//.{p1.p2:>1/2 (p0^2-p1^2-p2^2),p0.p1:>1/2 (p0^2+p1^2-p2^2),p0.p2:>1/2 (p0^2-p1^2+p2^2)};

(*2 loop: p1=l;		p2=k;		p3=p-k;		p4=p-l;		p5=k-l.*)
rulesOpenIndices[x_]:=x/.{mom[p3,a_]:>mom[p0,a]-mom[p2,a],mom[p4,a_]:>mom[p0,a]-mom[p1,a],mom[p5,a_]:>mom[p2,a]-mom[p1,a]};
(**)
rulesMomentaL2[x_]:=x//.{
p0.p5:>1/2 (-p1^2+p2^2-p3^2+p4^2),
p0.p1:>1/2 (p0^2+p1^2-p4^2),
p0.p2:>1/2 (p0^2+p2^2-p3^2),
p0.p3:>1/2 (p0^2+p3^2-p2^2),
p0.p4:>1/2 (p0^2+p4^2-p1^2),
p1.p2:>1/2 (p1^2+p2^2-p5^2),
p1.p3:>1/2 (p0^2-p2^2-p4^2+p5^2),
p1.p4:>1/2 (p0^2-p1^2-p4^2),
p1.p5:>1/2 (p2^2-p1^2-p5^2),
p2.p3:>1/2 (p0^2-p2^2-p3^2),
p2.p4:>1/2 (p0^2-p3^2-p1^2+p5^2),
p2.p5:>1/2 (p2^2-p1^2+p5^2),
p3.p4:>1/2 (p3^2+p4^2-p5^2),
p3.p5:>1/2 (p4^2-p3^2-p5^2),
p4.p5:>1/2 (p4^2+p5^2-p3^2),
(p0-p1)^2:>p4^2,
(p0-p2)^2:>p3^2,
(p0-p3)^2:>p2^2,
(p0-p4)^2:>p1^2
};


(*mapping between Subscript[\[Gamma], i] and Subscript[\[Gamma], i]^\[PlusMinus]*)
\[Beta]def[x_]:=x/.{\[Gamma][_]->\[Beta],\[Gamma]p[_]->\[Beta],\[Gamma]m[_]->0};
\[Gamma]To\[Gamma]pm1[x_]:=x/.{
\[Gamma][1]->\[Gamma]p[2]+\[Gamma]m[2],
\[Gamma][2]->\[Gamma]p[3]+\[Gamma]m[3],
\[Gamma][3]->\[Gamma]p[1]+\[Gamma]m[1]
};
\[Gamma]To\[Gamma]pm2[x_]:=x/.{
\[Gamma][1]->\[Gamma]p[3]-\[Gamma]m[3],
\[Gamma][2]->\[Gamma]p[1]-\[Gamma]m[1],
\[Gamma][3]->\[Gamma]p[2]-\[Gamma]m[2]
};
\[Gamma]pmTo\[Gamma][x_]:=x/.{\[Gamma]p[1]->+(1/2)(\[Gamma][2]+\[Gamma][3]),  \[Gamma]m[1]->-(1/2)(\[Gamma][2]-\[Gamma][3]),
\[Gamma]p[2]->+(1/2)(\[Gamma][3]+\[Gamma][1]),  \[Gamma]m[2]->-(1/2)(\[Gamma][3]-\[Gamma][1]),
\[Gamma]p[3]->+(1/2)(\[Gamma][1]+\[Gamma][2]),\[Gamma]m[3]->-(1/2)(\[Gamma][1]-\[Gamma][2])
};


End[];


Protect[c,ff,fs,\[Mu],\[Alpha],\[Beta]d,
gTo\[Lambda],\[Lambda]Togeff,pToL,FinalFlavour,ToCouplingTensors\[Gamma]pm,
rulesMomentaL1,rulesMomentaL2,rulesOpenIndices,
\[Beta]def,\[Gamma]To\[Gamma]pm1,\[Gamma]To\[Gamma]pm2,\[Gamma]pmTo\[Gamma],
\[Lambda],gYM,\[Xi],NN,N\[Psi],N\[Phi],gp,cmsb,\[Gamma],\[Gamma]p,\[Gamma]m,\[Beta],p,p0,p1,p2,p3,p4,p5,\[Mu],DIM,
GG,GGn,iIR1,iIR2,iDL,
i];


==> FokkenFeynPackage/solveUpTo2loop.m <==
(* ::Package:: *)

solveUpTo2loop::usage="!The file VariablesReplacements.m must be loaded before Functions.m is loaded!
In this file, the functions to solve one and two loop scalar integrals i[n1,n2,n3,n4,n5] that depend on a single external scale are stored.
This file contains the following functions:
{intsolveL1,intsolveL2,toFunction,G,Gln}
Call ?\"object\" for information on each function or variable.
";



intsolveL1::usage="The function intsolveL1[exp_] solves one loop integrals that were generated via the function IntegrandToWeights[exp_]. The solution is given in terms of unevaluated G-functions (see ?G for a definition) and possible occurring IR divergences iIR1[exp_] (see ?iIR1 for further details).
(defined in solveUpTo2loop.m)";
intsolveL2::usage="The function intsolveL2[exp_] solves two loop integrals that were generated via the function IntegrandToWeights[exp_]. The solution is given in terms of unevaluated G-functions, see ?G and ?Gln for a definition and possible occurring IR divergences iIR2[exp_] (see ?iIR2 for further details).
(defined in solveUpTo2loop.m)";
toFunction::usage="The function toFunction[exp_] evaluates the G-functions in terms of \[CapitalGamma]-functions, provided the arguments render all expressions finite. The unevaluated G-functions were introduced in intsolveL1[exp_] and intsolveL2[exp_].
(defined in solveUpTo2loop.m)";

G::usage = "G-function defined in (H.7) of Jan Fokken's PhD thesis. It has the explicit form 
G[\[Alpha]_,\[Beta]_,D_]=\!\(\*FractionBox[\(Gamma[\*FractionBox[\(D\), \(2\)] - \[Alpha]]\\\ Gamma[\*FractionBox[\(D\), \(2\)] - \[Beta]]\\\ Gamma[\(-\*FractionBox[\(D\), \(2\)]\) + \[Alpha] + \[Beta]]\), \(Gamma[\[Alpha]]\\\ Gamma[D - \[Alpha] - \[Beta]]\\\ Gamma[\[Beta]]\)]\).
(defined in solveUpTo2loop.m)";
Gln::usage = "Traceless symmetric G-function defined in (H.27) of Jan Fokken's PhD thesis. It has the explicit form 
G[n_,\[Alpha]_,\[Beta]_,D_]=\!\(\*FractionBox[\(Gamma[\*FractionBox[\(D\), \(2\)] + n - \[Alpha]]\\\ Gamma[\*FractionBox[\(D\), \(2\)] - \[Beta]]\\\ Gamma[\(-\*FractionBox[\(D\), \(2\)]\) + \[Alpha] + \[Beta]]\), \(Gamma[\[Alpha]]\\\ Gamma[D + n - \[Alpha] - \[Beta]]\\\ Gamma[\[Beta]]\)]\).
(defined in solveUpTo2loop.m)";




Unprotect[intsolveL1,intsolveL2,toFunction,
G,Gln];


Begin["`Private`"]


(*replacements of scalar 1-loop integrals in terms of known functions*)
intsolveL1[f_]:=f/.{i[a_,b_]:>iIR1[a,b]+i[a,b]}/.{i[a_,b_]:>1/p^(2(a+b-DIM/2))I/(4\[Pi])^(DIM/2) GG[a,b]};


(*Momenta at two loops: p1=l;		p2=k;		p3=p-k;		p4=p-l;		p5=k-l.		*)


(*solves scalar 2-loop integrals in symbolic expressions of G-functions and 
the dimensionless 2-loop master integral iDL[1,1,1,1,1+\[Epsilon]] (iDL[1,1,1,1,1]=6\[Zeta][3])*)
intsolveL2[f_]:=(f/.{i[a_,b_,c_,d_,g_]:>iIR2[a,b,c,d,g]+i[a,b,c,d,g]}/.intsolve0sym/.intsolve0//.intsolve3//.intsolve4/.remainingIntegralsDimless/.intsolve3sym/.intsolve3/.intsolve3sym/.intsolve3/.intsolve3sym/.intsolve3/.intsolve3sym/.intsolve3
/.intsolve1sym/.intsolve1/.intsolve2sym/.intsolve2/.intsolve0sym/.intsolve0//.intsolve4/.intsolve0/.remainingIntegralsDimless)/.{i[a_,b_,c_,d_,e_]:> 1/\[Epsilon]^10 i[a,b,c,d,e]};


(*replaces symbolic expression of intsolve with the actual analytic functions*)
toFunction[f_]:=(f/.{GG[0,a_]:>0,GG[a_,0]:>0}/.{GG[a_,b_]:>G[a,b,DIM],GGn[1,a_,b_]:>Gln[1,a,b,DIM],GGn[2,a_,b_]:>Gln[2,a,b,DIM]});


(*useful replacement functions*)
MinusOneReplace={(-1)^a__/;Head[Expand[a]]=!=Plus:>m1^a,(-1)^a__/;Head[Expand[a]]===Plus:>\!\(
\*UnderoverscriptBox[\(\[Product]\), \(i = 1\), \(Length[List @@ Expand[a]]\)]
\*SuperscriptBox[\((\(-1\))\), \(\((List @@ Expand[a])\)[\([i]\)]\)]\),m1^(4 a_)->1};
remainingintegralsSimplify={i[1,1,1,1,a_]:>i[1,1,1,1,Expand[a]]};
remainingIntegralsDimless={i[1,1,1,1,1+\[Gamma]_]:>p^(2DIM)/p^(2(5+\[Gamma])) iDL[1,1,1,1,1+\[Gamma]]};


(*symmetry replacements and solutions of scalar 2-loop integrals in terms of known functions*)
intsolve0sym={
i[a_,b_,c_,0,g_]:>i[a,b,c,0,g],
i[a_,b_,0,d_,g_]:>(-1)^(2 g) i[b,a,d,0,g],
i[a_,0,c_,d_,g_]:>i[c,d,a,0,g],
i[0,b_,c_,d_,g_]:>(-1)^(2g) i[d,c,b,0,g]
};
intsolve0={i[a_,b_,c_,0,g_]:>(I/(4\[Pi])^(DIM/2))^2 (GG[a,g] GG[a+b+g-DIM/2,c])/p^(2 (a+b+c+g-DIM)),i[a_,b_,c_,d_,0]:>(I/(4\[Pi])^(DIM/2))^2(GG[a,b] GG[c,d])/p^(2 (a+b+c+d-DIM))};
intsolve1sym={
i[a_,b_,c_,-1,g_]:>i[a,b,c,-1,g],
i[a_,b_,-1,d_,g_]:>(-1)^(2 g) i[b,a,d,-1,g],
i[a_,-1,c_,d_,g_]:>i[c,d,a,-1,g],
i[-1,b_,c_,d_,g_]:>(-1)^(2g) i[d,c,b,-1,g]
};
intsolve1={i[a_,b_,c_,-1,g_]:>(p^2 i[a,b,c,0,g]+i[a-1,b,c,0,g]-2p^2 (I/(4\[Pi])^(DIM/2))^2 (GGn[1,a,g] GGn[1,a+b+g-DIM/2,c])/p^(2 (a+b+c+g-DIM))),
i[a_,b_,c_,d_,-1]:>(i[a-1,b,c,d,0]+i[a,b-1,c,d,0]-2p^2 (I/(4\[Pi])^(DIM/2))^2  GGn[1,a,b] GGn[1,c,d])/p^(2 (a+b+c+d-DIM))};
intsolve2sym={
i[a_,b_,c_,-2,g_]:>i[a,b,c,-2,g],
i[a_,b_,-2,d_,g_]:>(-1)^(2 g) i[b,a,d,-2,g],
i[a_,-2,c_,d_,g_]:>i[c,d,a,-2,g],
i[-2,b_,c_,d_,g_]:>(-1)^(2g) i[d,c,b,-2,g]
};
intsolve2={i[a_,b_,c_,-2,g_]:>(
p^4 i[a,b,c,0,g]+2p^2 i[a-1,b,c,0,g]+i[a-2,b,c,0,g]
-4 (p^2 p^2)/p^(2(a+b+c+g-DIM)) (I/(4\[Pi])^(DIM/2))^2 GGn[1,a,g]GGn[1,a+b+g-DIM/2,c]
-4 p^2/p^(2(a+b+c+g-1-DIM)) (I/(4\[Pi])^(DIM/2))^2 GGn[1,a-1,g]GGn[1,a+b-1+g-DIM/2,c]
+4((1-1/DIM)(I/(4\[Pi])^(DIM/2))^2 GGn[2,a,g]GGn[2,a+b+g-DIM/2,c] p^4/p^(2(a+b+c+g-DIM))+
1/DIM (I/(4\[Pi])^(DIM/2))^2 GG[a-1,g](GG[a+b+g-DIM/2-1,c]) p^2/p^(2(a+b+c+g-1-DIM)))
)
};
(*both IBPs (Chetirkin and MINCER agree in the general case)
In the i[1,1,1,1,\[Gamma]] they differ by a factor of 2 in the G G term*)
intsolve3sym={
(*i[a_,b_,c_,d_,g_]:>i[a,b,c,d,g],*)
i[a_,b_,c_,d_,g_]/;(c>d):>(-1)^(2 g) i[b,a,d,c,g],
i[a_,b_,c_,d_,g_]/;(b>d):>i[c,d,a,b,g],
i[a_,b_,c_,d_,g_]/;(a>d):>(-1)^(2g) i[d,c,b,a,g]
};
intsolve3={i[\[Alpha]1_,\[Alpha]2_,\[Alpha]3_,\[Alpha]4_,\[Alpha]5_]/;(\[Alpha]5=!=0&&\[Alpha]4>1&&\[Alpha]1>0&&\[Alpha]2>0&&\[Alpha]3>0):>(1/p^2
( (2\[Alpha]1+\[Alpha]4+\[Alpha]5-DIM-1)/(\[Alpha]4-1) i[\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Alpha]4-1,\[Alpha]5]+i[\[Alpha]1-1,\[Alpha]2,\[Alpha]3,\[Alpha]4,\[Alpha]5]+\[Alpha]5/(\[Alpha]4-1) (i[\[Alpha]1-1,\[Alpha]2,\[Alpha]3,\[Alpha]4-1,\[Alpha]5+1]-i[\[Alpha]1,\[Alpha]2-1,\[Alpha]3,\[Alpha]4-1,\[Alpha]5+1])))
};
intsolve4={
i[1,1,1,1,1]:>p^(-2(5-DIM)) iDL[1,1,1,1,1],
i[1,1,1,1,\[Gamma]_]/;(Head[Expand[\[Gamma]]]=!=Plus &&\[Gamma]>0):>-((2 p^(-2+2 DIM-2 (3+\[Gamma])) (1-(3 (4-DIM))/2-2 (-1+\[Gamma])) (I/(4\[Pi])^(DIM/2))^2 GG[1,\[Gamma]] GG[1,(4-DIM)/2+\[Gamma]])/(-1+(4-DIM)/2+\[Gamma]))-((2-DIM+\[Gamma]) i[1,1,1,1,-1+\[Gamma]])/(p^2 (-1+(4-DIM)/2+\[Gamma])),
i[1,1,1,1,\[Gamma]_]/;(Head[Expand[\[Gamma]]]=!=Plus&&\[Gamma]<0):>(-2  (1-2\[Gamma]-3/2 (4-DIM))/(\[Gamma]-1+(4-DIM)) p^(2(DIM))/p^(2(4+\[Gamma])) (I/(4\[Pi])^(DIM/2))^2 GG[1,\[Gamma]+1]GG[1,\[Gamma]+1+1/2 (4-DIM)]- (\[Gamma]+1/2 (4-DIM))/(\[Gamma]-1+(4-DIM)) p^2 i[1,1,1,1,(\[Gamma]+1)]),
i[1,1,1,1,-1+\[Gamma]_]/;(Head[Expand[\[Gamma]]]=!=Plus):>(-2 (1-2(-1+\[Gamma])-3/2 (4-DIM))/((-1+\[Gamma])-1+(4-DIM)) p^(2(DIM))/p^(2(4+(-1+\[Gamma]))) (I/(4\[Pi])^(DIM/2))^2 GG[1,(-1+\[Gamma])+1]GG[1,(-1+\[Gamma])+1+1/2 (4-DIM)]- ((-1+\[Gamma])+1/2 (4-DIM))/((-1+\[Gamma])-1+(4-DIM)) p^2 i[1,1,1,1,((-1+\[Gamma])+1)]),
i[1,1,1,1,-2+\[Gamma]_]/;(Head[Expand[\[Gamma]]]=!=Plus):>(-(1/(1-DIM+\[Gamma]))2 p^(2 DIM-2 (2+\[Gamma])) (1-(3 (4-DIM))/2-2 (-2+\[Gamma])) (I/(4\[Pi])^(DIM/2))^2 GG[1,-1+\[Gamma]] GG[1,-1+(4-DIM)/2+\[Gamma]]-(p^2 (-2+(4-DIM)/2+\[Gamma]) i[1,1,1,1,-1+\[Gamma]])/(1-DIM+\[Gamma])),
i[1,1,1,1,-3+\[Gamma]_]/;(Head[Expand[\[Gamma]]]=!=Plus):>(-(1/(-DIM+\[Gamma]))2 p^(2 DIM-2 (1+\[Gamma])) (1-(3 (4-DIM))/2-2 (-3+\[Gamma])) (I/(4\[Pi])^(DIM/2))^2 GG[1,-2+\[Gamma]] GG[1,-2+(4-DIM)/2+\[Gamma]]-(p^2 (-3+(4-DIM)/2+\[Gamma]) i[1,1,1,1,-2+\[Gamma]])/(-DIM+\[Gamma]))
};


(*needed G functions in terms of Gamma functions*)
(*Gln[n,\[Alpha],\[Beta],D]=\[Integral]Dl l^(\[Mu]1...\[Mu]n)/(l^(2\[Alpha]) (p-l)^(2\[Beta]))*)
G[\[Alpha]_,\[Beta]_,D_]:=(Gamma[\[Alpha]+\[Beta]-D/2] Gamma[D/2-\[Alpha]] Gamma[D/2-\[Beta]])/(Gamma[\[Alpha]] Gamma[\[Beta]] Gamma[D-\[Alpha]-\[Beta]]);
Gln[n_,\[Alpha]_,\[Beta]_,D_]:=(Gamma[\[Alpha]+\[Beta]-D/2] Gamma[n+D/2-\[Alpha]] Gamma[D/2-\[Beta]])/(Gamma[\[Alpha]] Gamma[\[Beta]] Gamma[n+D-\[Alpha]-\[Beta]])



End[];


Protect[intsolveL1,intsolveL2,toFunction,
G,Gln];


==> FokkenFeynPackage_Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    493311,      12436]
NotebookOptionsPosition[    477005,      11917]
NotebookOutlinePosition[    477706,      11944]
CellTagsIndexPosition[    477574,      11938]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  "\"\<D:\\\\Jan\\\\Dropbox\\\\Doktorarbeit Matthias \
Kritik\\\\Mathematica_Abgabe201609\\\\FokkenFeynPackage\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FokkenFeynPackage`"}]}], "Input",
 CellChangeTimes->{
  3.6640141764675026`*^9, {3.6640985137358274`*^9, 3.6640985289614544`*^9}, {
   3.664193727548955*^9, 3.664193739958972*^9}, {3.66434761988459*^9, 
   3.66434762013459*^9}, {3.6646901157144814`*^9, 3.6646901160144815`*^9}, {
   3.682489799846572*^9, 3.6824898006733737`*^9}}],

Cell[BoxData["\<\"D:\\\\Jan\\\\Dropbox\\\\Doktorarbeit Matthias \
Kritik\\\\Mathematica_Abgabe201609\\\\FokkenFeynPackage\"\>"], "Output",
 CellChangeTimes->{
  3.6640040452964487`*^9, 3.6640048253067985`*^9, 3.6640130416788716`*^9, 
   3.6640131773300667`*^9, 3.6640132488291693`*^9, 3.6640135537636065`*^9, 
   3.6640139270871444`*^9, 3.664013984375226*^9, 3.6640141771675034`*^9, {
   3.664098518525036*^9, 3.664098529242255*^9}, 3.6640990313755016`*^9, 
   3.664100774761159*^9, 3.6641093732139635`*^9, 3.6641094146743355`*^9, 
   3.664110583471637*^9, 3.664110645111723*^9, 3.6641648891822205`*^9, 
   3.6641661765368533`*^9, 3.6641662327330675`*^9, 3.6641708151956625`*^9, 
   3.664174487610712*^9, 3.6641755870085945`*^9, 3.664175661012827*^9, 
   3.6641841650992327`*^9, 3.664184610033682*^9, 3.664188926580574*^9, {
   3.664191531674073*^9, 3.6641915514322033`*^9}, {3.6641937320789614`*^9, 
   3.664193740288973*^9}, {3.6642552701844006`*^9, 3.664255278998416*^9}, 
   3.6642554643275423`*^9, 3.6643455292292223`*^9, 3.664347557144502*^9, 
   3.6643496172481475`*^9, 3.6643510853716803`*^9, 3.664351141221758*^9, 
   3.664368286809564*^9, 3.6644422109750357`*^9, 3.664446665308807*^9, 
   3.6644595626232524`*^9, 3.664460699372567*^9, 3.66446074773564*^9, 
   3.664460938010914*^9, 3.6644610256610403`*^9, 3.664516375914882*^9, 
   3.6645183274865055`*^9, 3.664518633997037*^9, {3.6645186889731817`*^9, 
   3.6645186915393286`*^9}, 3.6645196025554357`*^9, 3.6645196438527975`*^9, 
   3.664522913273798*^9, 3.664522968252942*^9, 3.6645292294645367`*^9, 
   3.664529503645219*^9, 3.664617213807516*^9, 3.664617502501028*^9, 
   3.664618792555815*^9, 3.6646195800038548`*^9, 3.6646901176444836`*^9, 
   3.682489801968176*^9, 3.6824899607804546`*^9, 3.6824903279098997`*^9, 
   3.682491312185031*^9, 3.682491998572637*^9, {3.682492044503118*^9, 
   3.68249206832436*^9}, 3.6824921084320307`*^9, 3.682520911750453*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FokkenFeynPackage"}]], "Input",
 CellChangeTimes->{{3.6640130445988755`*^9, 3.6640130448788757`*^9}, 
   3.664098531504259*^9}],

Cell[BoxData[
 StyleBox["\<\"The package FokkenFeynPackage was written by Jan Fokken \
(email: fokken(at)physik.hu-berlin.de) and is compatible with Mathematica \
8.0. Any publication using results from this package should contain a \
reference to the PhD thesis 'Quantum field theoretic aspects of N=4 SYM \
theory and its deformations' by Jan Fokken. The package may be distributed \
freely. Further details on the use of the package may be found in the \
examples.nb file and in the mentioned thesis. The package provides tools to \
efficiently construct Feynman integrals from the Feynman rules for N=4 SYM \
theory and its deformations that were displayed in the thesis mentioned \
above. It relies on the following 6 files:\\n1) Feynpar.m - this is a \
selfcontained Mathematica package by Todd West.\\n2) VariablesReplacements.m \
- all general variable names and replacement rules are stored in this \
file.\\n3) Tensors.m - all tensors that occur in Feynman diagrams are stored \
in this file.\\n4) Functions.m - all functions that are needed to modify the \
expressions from Feynman diagrams are stored in this file.\\n5) \
Feynmanrules.m - all propagators and vertices of Feynman rules are stored in \
this file.\\n6) solveUpto2loop.m - all functions to solve resulting one and \
two loop Feynman integrals that depend on a single scale are stored in this \
file.\\nCall ?\\\"file\\\" for further information on the expressions stored \
in the respective files.\\n\\nThe package FokkenFeynPackage defines the \
following objects:\\nin Feynpar \
\\n{trace,tr,FeynmanParameter,fp,five,dimension,g,ghat,e,x,y,z},\\nin \
VariablesReplacements \\n{gTo\[Lambda], \[Lambda]Togeff, pToL, FinalIndex, \
ToCouplingTensors\[Gamma]pm, rulesMomentaL1, rulesMomentaL2, \
rulesOpenIndices, \[Beta]def, \[Gamma]To\[Gamma]pm1, \[Gamma]To\[Gamma]pm2, \
\[Gamma]pmTo\[Gamma], \
i,c,ff,fs,\[Mu],\[Alpha],\[Beta]d,\[Lambda],gYMB,\[Xi],NN,sun,N\[Psi],N\[Phi],\
gp,cmsb,\[Gamma],\[Gamma]p,\[Gamma]m,\[Beta],\[Mu]\[Mu],L,p,p0,p1,p2,p3,p4,p5,\
\[Mu],DIM,GG,GGn,iIR1,iIR2,iDL},\\nin Tensors \
\\n{\[Delta],\[Delta]f,\[Delta]s,\[Delta]4,\[Delta]c,mom,trc,T\[Sigma],T\
\[CapitalSigma],T\[CapitalSigma]b,M\[Delta],M\[Epsilon]2u,M\[Epsilon]2d,M\
\[Epsilon]4,\[Epsilon]4Eu,M\[Epsilon]4Eu,M\[Epsilon]4Ed,T\[Epsilon]4Ed,T\
\[Epsilon]4Eu,\[Delta]4,M\[Epsilon]4u,M\[Epsilon]4d,T\[Rho]N4,T\[Rho]dN4,T\
\[Rho]tN4,T\[Rho]tdN4,TFN4,T\[Rho]\[Gamma],T\[Rho]d\[Gamma],T\[Rho]t\[Gamma],\
T\[Rho]td\[Gamma],TF\[Gamma],T\[Rho]pm,T\[Rho]dpm,T\[Rho]tpm,T\[Rho]tdpm,TFpm,\
TQhat,TQhatpm,M\[Gamma],M\[Sigma],M\[Sigma]b,M\[CapitalSigma],M\[CapitalSigma]\
b,M\[Sigma]\[Mu]\[Nu],M\[Sigma]b\[Mu]\[Nu]},\\nin Functions \\n{momentum,\
\[Delta]Replace,\[Sigma]toOpenTrace,IntegrandToWeights,ContractIndices,\
GenerateIntegrands,SolveIntegrals,spacetimetensors},\\nin Feynmanrules \\n{P\
\[Phi],PA,Pc,P\[Lambda]\[Lambda]b,P\[Lambda]b\[Lambda],PCT\[Phi],PCTA,PCTc,\
PCT\[Lambda]\[Lambda]b,PCT\[Lambda]b\[Lambda],VAccb,VAAA,VAAAA,VA\[Lambda]\
\[Lambda]b\[Sigma],VA\[Lambda]\[Lambda]b\[Sigma]b,VA\[Lambda]b\[Lambda]\
\[Sigma],VA\[Lambda]b\[Lambda]\[Sigma]b,P\[CurlyPhi],PCT\[CurlyPhi],VA\
\[CurlyPhi]\[CurlyPhi],V\[CurlyPhi]\[Lambda]\[Lambda],V\[CurlyPhi]\[Lambda]b\
\[Lambda]b,V\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]\[CurlyPhi],VA\[CurlyPhi]A\
\[CurlyPhi],VA\[Phi]A\[Phi]b,V\[Phi]\[Lambda]\[Lambda],V\[Phi]b\[Lambda]b\
\[Lambda]b,V\[Phi]b\[Lambda]\[Lambda],V\[Phi]\[Lambda]b\[Lambda]b,VA\[Phi]b\
\[Phi],VF,VD,\[Delta]AA,\[Delta]ccb,\[Delta]\[CurlyPhi]\[CurlyPhi],\[Delta]\
\[Phi]\[Phi]b,\[Delta]\[Lambda]\[Lambda]b,\[Sigma],\[Sigma]b,\[CapitalSigma],\
\[CapitalSigma]b,\[Delta]ff,\[Delta]ss,\[Rho],\[Rho]d,\[Rho]t,\[Rho]td,F,QF,\
QD},\\nin solveUpto2loop \
\\n{intsolveL1,intsolveL2,toFunction,G,Gln}.\\n\\nCall ?variable for \
information on the respective definitions.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.682520913731656*^9},
 CellTags->"Info3682528113-7192613"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Tensors"}]], "Input",
 CellChangeTimes->{{3.6824899652732625`*^9, 3.682489971123273*^9}, {
  3.6824913160226383`*^9, 3.6824913169118395`*^9}}],

Cell[BoxData[
 StyleBox["\<\"!The file VariablesReplacements.m must be loaded before \
Functions.m is loaded!\\nIn this file, all needed tensors for \
FokkensFeynPackage can be found.\\nThis file contains the following \
tensors:\\n{\[Delta],\[Delta]f,\[Delta]s,\[Delta]4,\[Delta]c,mom,trc,T\[Sigma]\
,T\[CapitalSigma],T\[CapitalSigma]b,M\[Delta],M\[Epsilon]2u,M\[Epsilon]2d,M\
\[Epsilon]4,\[Epsilon]4Eu,M\[Epsilon]4Eu,M\[Epsilon]4Ed,T\[Epsilon]4Ed,T\
\[Epsilon]4Eu,\[Delta]4,M\[Epsilon]4u,M\[Epsilon]4d,T\[Rho]N4,T\[Rho]dN4,T\
\[Rho]tN4,T\[Rho]tdN4,TFN4,T\[Rho]\[Gamma],T\[Rho]d\[Gamma],T\[Rho]t\[Gamma],\
T\[Rho]td\[Gamma],TF\[Gamma],T\[Rho]pm,T\[Rho]dpm,T\[Rho]tpm,T\[Rho]tdpm,TFpm,\
TQhat,TQhatpm,M\[Gamma],M\[Sigma],M\[Sigma]b,M\[CapitalSigma],M\[CapitalSigma]\
b,M\[Sigma]\[Mu]\[Nu],M\[Sigma]b\[Mu]\[Nu]}\\nCall ?\\\"object\\\" for \
information on each tensor.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6825209195816665`*^9},
 CellTags->"Info3682528119-7192613"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.6824910058568907`*^9}],

Cell[CellGroupData[{

Cell["\<\
Examples from PhD thesis (appendix I)\
\>", "Title",
 CellChangeTimes->{{3.6643465959631567`*^9, 3.6643466037631674`*^9}, {
   3.6646175468305635`*^9, 3.66461755708315*^9}, {3.664617942521196*^9, 
   3.6646179429932227`*^9}, 3.68252301339687*^9}],

Cell[CellGroupData[{

Cell["partial scalar self energy 1 loop (eq. I.8)", "Section",
 CellChangeTimes->{{3.664346614073182*^9, 3.6643466306732054`*^9}, {
  3.6644595781311393`*^9, 3.6644595814193277`*^9}, {3.6646179013818426`*^9, 
  3.664617921722006*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"diag1", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"VA\[Phi]b\[Phi]", "[", 
       RowBox[{"22", ",", "in", ",", "11"}], "]"}], "[", 
      RowBox[{
       RowBox[{"-", "p0"}], ",", "p2"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"VA\[Phi]b\[Phi]", "[", 
       RowBox[{"21", ",", "12", ",", "out"}], "]"}], "[", 
      RowBox[{
       RowBox[{"-", "p2"}], ",", "p0"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"P\[Phi]", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PA", "[", 
       RowBox[{"21", ",", "22"}], "]"}], "[", 
      RowBox[{"-", "p1"}], "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"diag1a", "=", 
  RowBox[{
   RowBox[{"diag1", "//", "ContractIndices"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"diag1b", "=", 
  RowBox[{
   RowBox[{"diag1a", "//", "FinalIndex"}], "//", 
   "gTo\[Lambda]"}]}], "\[IndentingNewLine]", 
 RowBox[{"diag1c", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GenerateIntegrands", "[", "diag1b", "]"}], "[", "1", "]"}], "/.", 
       RowBox[{"\[Xi]", "\[Rule]", 
        RowBox[{"\[Xi]h", "+", "1"}]}]}], ")"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{"\[Xi]h", "\[Rule]", 
    RowBox[{"\[Xi]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"diag1d", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"SolveIntegrals", "[", 
       RowBox[{"diag1c", "/.", 
        RowBox[{"\[Xi]", "\[Rule]", 
         RowBox[{"\[Xi]h", "+", "1"}]}]}], "]"}], "[", "1", "]"}], "//", 
     "FullSimplify"}], ")"}], "/.", 
   RowBox[{"\[Xi]h", "\[Rule]", 
    RowBox[{"\[Xi]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"diag1d", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", 
        SuperscriptBox["p", "2"], "\[Lambda]"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], " ", 
          SuperscriptBox["\[Mu]\[Mu]", "2"]}], 
         SuperscriptBox["p", "2"]], ")"}], 
       RowBox[{"2", "-", 
        FractionBox["DIM", "2"]}]], 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"DIM", "-", "3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Xi]"}], ")"}]}]}], ")"}], 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"Csc", "[", 
         FractionBox[
          RowBox[{"DIM", " ", "\[Pi]"}], "2"], "]"}]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"DIM", "+", "1"}]], 
        SqrtBox["\[Pi]"], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "DIM"}], ")"}]}], "]"}]}]], 
      FractionBox["1", "NN"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"trc", "[", "in", "]"}]}], " ", 
         RowBox[{"trc", "[", "out", "]"}]}], "+", 
        RowBox[{"NN", " ", 
         RowBox[{"trc", "[", 
          RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"\[Delta]s", "[", 
       RowBox[{"sin", ",", "sout"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.664347739264757*^9, 3.6643478752149477`*^9}, {
   3.6643486162693205`*^9, 3.6643486168943567`*^9}, {3.6643493498764677`*^9, 
   3.6643493501364684`*^9}, {3.664349472587945*^9, 3.664349478157953*^9}, {
   3.6643512480319076`*^9, 3.664351291561969*^9}, {3.664351378225213*^9, 
   3.664351380105216*^9}, {3.664351543392705*^9, 3.664351549702714*^9}, {
   3.6643517063641577`*^9, 3.664351765464241*^9}, {3.664351892676652*^9, 
   3.6643519108666773`*^9}, {3.664368305455594*^9, 3.6643683159256086`*^9}, {
   3.6643688427092886`*^9, 3.664368848059296*^9}, {3.664369020562765*^9, 
   3.664369026072773*^9}, 3.6645229201751924`*^9, 3.664523588141398*^9, {
   3.6645364287263107`*^9, 3.664536436267742*^9}, {3.664538417323052*^9, 
   3.6645384185671234`*^9}, {3.6645395873999767`*^9, 3.664539589229081*^9}, 
   3.6646175734360857`*^9, {3.6646176331935034`*^9, 3.664617633569525*^9}, {
   3.664617668395517*^9, 3.664617726879862*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["p1", "4"], " ", 
     SuperscriptBox["p2", "2"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["gYMB", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p0", "2"], "+", 
         SuperscriptBox["p2", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p0", ".", "p2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p0", ".", "p1"}], "+", 
          RowBox[{"p1", ".", "p2"}]}], ")"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"trc", "[", 
        RowBox[{"c", "[", "in", "]"}], "]"}], " ", 
       RowBox[{"trc", "[", 
        RowBox[{"c", "[", "out", "]"}], "]"}]}], "-", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{
         RowBox[{"c", "[", "in", "]"}], ",", 
         RowBox[{"c", "[", "out", "]"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]s", "[", 
     RowBox[{
      RowBox[{"fs", "[", "in", "]"}], ",", 
      RowBox[{"fs", "[", "out", "]"}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.664347772194803*^9, 3.6643477801148143`*^9}, {
   3.66434783431489*^9, 3.664347875594948*^9}, 3.664348617636399*^9, 
   3.6643493509164696`*^9, 3.664349478397953*^9, 3.6643496215381536`*^9, 
   3.6643512586119223`*^9, 3.6643512920619693`*^9, 3.664351380565217*^9, 
   3.664351550332715*^9, {3.664351707044159*^9, 3.6643517656642413`*^9}, {
   3.6643518958766565`*^9, 3.6643519111066775`*^9}, 3.664368322455618*^9, 
   3.6643688483992968`*^9, 3.664369027912775*^9, 3.66444667759951*^9, 
   3.664522921545271*^9, 3.664522971133107*^9, 3.6645235887964354`*^9, {
   3.664536440337975*^9, 3.664536467779545*^9}, 3.664538423699417*^9, 
   3.6645395899701233`*^9, 3.6646175785283766`*^9, 3.6646177283149443`*^9, 
   3.6646901348365088`*^9, 3.6824921306776695`*^9, 3.6825210536592255`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"NN", " ", 
     SuperscriptBox["p1", "4"], " ", 
     SuperscriptBox["p2", "2"]}]], 
   RowBox[{"2", " ", "\[Lambda]", " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"4", "-", "DIM"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p0", "2"], "+", 
         SuperscriptBox["p2", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p0", ".", "p2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p0", ".", "p1"}], "+", 
          RowBox[{"p1", ".", "p2"}]}], ")"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"trc", "[", "in", "]"}], " ", 
       RowBox[{"trc", "[", "out", "]"}]}], "-", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]s", "[", 
     RowBox[{"sin", ",", "sout"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.664347772194803*^9, 3.6643477801148143`*^9}, {
   3.66434783431489*^9, 3.664347875594948*^9}, 3.664348617636399*^9, 
   3.6643493509164696`*^9, 3.664349478397953*^9, 3.6643496215381536`*^9, 
   3.6643512586119223`*^9, 3.6643512920619693`*^9, 3.664351380565217*^9, 
   3.664351550332715*^9, {3.664351707044159*^9, 3.6643517656642413`*^9}, {
   3.6643518958766565`*^9, 3.6643519111066775`*^9}, 3.664368322455618*^9, 
   3.6643688483992968`*^9, 3.664369027912775*^9, 3.66444667759951*^9, 
   3.664522921545271*^9, 3.664522971133107*^9, 3.6645235887964354`*^9, {
   3.664536440337975*^9, 3.664536467779545*^9}, 3.664538423699417*^9, 
   3.6645395899701233`*^9, 3.6646175785283766`*^9, 3.6646177283149443`*^9, 
   3.6646901348365088`*^9, 3.6824921306776695`*^9, 3.682521053706025*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6643512590819235`*^9, 3.66435129223197*^9, 3.664351380805217*^9, 
   3.664351550502715*^9, {3.6643517072241592`*^9, 3.6643517658342414`*^9}, {
   3.6643518960766563`*^9, 3.664351911366678*^9}, 3.6643683234856195`*^9, 
   3.6643688485892973`*^9, 3.6643690286927767`*^9, 3.6644466794776173`*^9, 
   3.6645229222403107`*^9, 3.6645229718381476`*^9, 3.664523588852439*^9, {
   3.664536440528986*^9, 3.6645364678385477`*^9}, 3.6645384237554197`*^9, 
   3.6645395900281267`*^9, 3.664617578790392*^9, 3.6646177284309506`*^9, 
   3.664690135016509*^9, 3.68249213086487*^9, 3.6825210538776255`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "NN"], 
  RowBox[{"2", " ", "\[Lambda]", " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"4", "-", "DIM"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"i", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"i", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"i", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"i", "[", 
       RowBox[{"2", ",", "0"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["p", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"i", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"trc", "[", "in", "]"}], " ", 
      RowBox[{"trc", "[", "out", "]"}]}], "-", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]s", "[", 
    RowBox[{"sin", ",", "sout"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.664347772194803*^9, 3.6643477801148143`*^9}, {
   3.66434783431489*^9, 3.664347875594948*^9}, 3.664348617636399*^9, 
   3.6643493509164696`*^9, 3.664349478397953*^9, 3.6643496215381536`*^9, 
   3.6643512586119223`*^9, 3.6643512920619693`*^9, 3.664351380565217*^9, 
   3.664351550332715*^9, {3.664351707044159*^9, 3.6643517656642413`*^9}, {
   3.6643518958766565`*^9, 3.6643519111066775`*^9}, 3.664368322455618*^9, 
   3.6643688483992968`*^9, 3.664369027912775*^9, 3.66444667759951*^9, 
   3.664522921545271*^9, 3.664522971133107*^9, 3.6645235887964354`*^9, {
   3.664536440337975*^9, 3.664536467779545*^9}, 3.664538423699417*^9, 
   3.6645395899701233`*^9, 3.6646175785283766`*^9, 3.6646177283149443`*^9, 
   3.6646901348365088`*^9, 3.6824921306776695`*^9, 3.6825210539400253`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "NN"], 
  RowBox[{"2", " ", "\[Lambda]", " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"4", "-", "DIM"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["2", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "DIM"}]}]], " ", 
       SuperscriptBox["p", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "DIM"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         FractionBox["DIM", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "DIM"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"DIM", " ", "\[Pi]"}], "2"], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "DIM"}], ")"}]}], "]"}]], "-", 
     RowBox[{"iIR1", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"iIR1", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"iIR1", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"iIR1", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"iIR1", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"iIR1", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"trc", "[", "in", "]"}]}], " ", 
      RowBox[{"trc", "[", "out", "]"}]}], "+", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]s", "[", 
    RowBox[{"sin", ",", "sout"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.664347772194803*^9, 3.6643477801148143`*^9}, {
   3.66434783431489*^9, 3.664347875594948*^9}, 3.664348617636399*^9, 
   3.6643493509164696`*^9, 3.664349478397953*^9, 3.6643496215381536`*^9, 
   3.6643512586119223`*^9, 3.6643512920619693`*^9, 3.664351380565217*^9, 
   3.664351550332715*^9, {3.664351707044159*^9, 3.6643517656642413`*^9}, {
   3.6643518958766565`*^9, 3.6643519111066775`*^9}, 3.664368322455618*^9, 
   3.6643688483992968`*^9, 3.664369027912775*^9, 3.66444667759951*^9, 
   3.664522921545271*^9, 3.664522971133107*^9, 3.6645235887964354`*^9, {
   3.664536440337975*^9, 3.664536467779545*^9}, 3.664538423699417*^9, 
   3.6645395899701233`*^9, 3.6646175785283766`*^9, 3.6646177283149443`*^9, 
   3.6646901348365088`*^9, 3.6824921306776695`*^9, 3.6825210789780693`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.664347772194803*^9, 3.6643477801148143`*^9}, {
   3.66434783431489*^9, 3.664347875594948*^9}, 3.664348617636399*^9, 
   3.6643493509164696`*^9, 3.664349478397953*^9, 3.6643496215381536`*^9, 
   3.6643512586119223`*^9, 3.6643512920619693`*^9, 3.664351380565217*^9, 
   3.664351550332715*^9, {3.664351707044159*^9, 3.6643517656642413`*^9}, {
   3.6643518958766565`*^9, 3.6643519111066775`*^9}, 3.664368322455618*^9, 
   3.6643688483992968`*^9, 3.664369027912775*^9, 3.66444667759951*^9, 
   3.664522921545271*^9, 3.664522971133107*^9, 3.6645235887964354`*^9, {
   3.664536440337975*^9, 3.664536467779545*^9}, 3.664538423699417*^9, 
   3.6645395899701233`*^9, 3.6646175785283766`*^9, 3.6646177283149443`*^9, 
   3.6646901348365088`*^9, 3.6824921306776695`*^9, 3.68252107910287*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
partial fermion self energy 2 loop (eq. I.14)\
\>", "Section",
 CellChangeTimes->{{3.664346614073182*^9, 3.6643466306732054`*^9}, {
  3.6644595781311393`*^9, 3.664459607283807*^9}, {3.66461792774135*^9, 
  3.664617936042825*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pext", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "\[Nu]", "]"}], "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "in", "]"}], ",", 
        RowBox[{"\[Beta]d", "[", "out", "]"}]}], "]"}]}], 
     RowBox[{"mom", "[", 
      RowBox[{"p0", ",", "\[Nu]"}], "]"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diag2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V\[CurlyPhi]\[Lambda]\[Lambda]", "[", 
      RowBox[{"11", ",", "42", ",", "in"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"V\[CurlyPhi]\[Lambda]\[Lambda]", "[", 
      RowBox[{"12", ",", "21", ",", "51"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"V\[CurlyPhi]\[Lambda]b\[Lambda]b", "[", 
      RowBox[{"31", ",", "22", ",", "out"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"V\[CurlyPhi]\[Lambda]b\[Lambda]b", "[", 
      RowBox[{"32", ",", "41", ",", "52"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"P\[CurlyPhi]", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"P\[CurlyPhi]", "[", 
       RowBox[{"31", ",", "32"}], "]"}], "[", 
      RowBox[{"-", "p3"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"P\[Lambda]b\[Lambda]", "[", 
       RowBox[{"41", ",", "42"}], "]"}], "[", 
      RowBox[{"-", "p4"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"P\[Lambda]\[Lambda]b", "[", 
       RowBox[{"51", ",", "52"}], "]"}], "[", 
      RowBox[{"-", "p5"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"P\[Lambda]b\[Lambda]", "[", 
       RowBox[{"22", ",", "21"}], "]"}], "[", 
      RowBox[{"-", "p2"}], "]"}]}], "\[IndentingNewLine]", ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"diag2a", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"diag2", "//", "ContractIndices"}], "//", "FinalIndex"}], "//", 
    "gTo\[Lambda]"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"diag2b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"diag2a", " ", "pext"}], "//", "ContractIndices"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"diag2c", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"GenerateIntegrands", "[", "diag2b", "]"}], "[", "2", "]"}], "//",
    "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"diag2d", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"SolveIntegrals", "[", "diag2c", "]"}], "[", "2", "]"}], "//", 
    "FullSimplify"}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"diag2d", "-", 
     RowBox[{"6", "I", " ", 
      SuperscriptBox["p", "2"], 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]\[Mu]", "2"]}], 
         SuperscriptBox["p", "2"]], ")"}], 
       RowBox[{"4", "-", "DIM"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", 
         FractionBox[
          RowBox[{"DIM", " ", "\[Pi]"}], "2"], "]"}], "2"], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "DIM"}]], "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "DIM"}], ")"}]}], "]"}], "2"]}]], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"trc", "[", 
         RowBox[{"in", ",", "out"}], "]"}], "-", 
        RowBox[{
         FractionBox["1", "NN"], 
         RowBox[{"trc", "[", "in", "]"}], " ", 
         RowBox[{"trc", "[", "out", "]"}]}]}], ")"}], " ", 
      RowBox[{"\[Delta]4", "[", 
       RowBox[{"fin", ",", "fout"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6645205882598143`*^9, 3.664520642751931*^9}, {
   3.6645302893971615`*^9, 3.664530290374217*^9}, {3.6645303222630415`*^9, 
   3.6645303246391773`*^9}, {3.6645319103328733`*^9, 3.6645319348622766`*^9}, 
   3.664532565226331*^9, {3.6645403840205407`*^9, 3.664540397308301*^9}, {
   3.6646177512982583`*^9, 3.6646178543561535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"48", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"mom", "[", 
     RowBox[{"p2", ",", "\[Mu]$7690"}], "]"}], " ", 
    RowBox[{"mom", "[", 
     RowBox[{"p4", ",", "\[Mu]$7688"}], "]"}], " ", 
    RowBox[{"mom", "[", 
     RowBox[{"p5", ",", "\[Mu]$7689"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"trc", "[", "in", "]"}]}], " ", 
       RowBox[{"trc", "[", "out", "]"}]}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]4", "[", 
     RowBox[{"fin", ",", "fout"}], "]"}], " ", 
    RowBox[{
     RowBox[{"T\[Sigma]", "[", 
      RowBox[{"{", 
       RowBox[{"\[Mu]$7690", ",", "\[Mu]$7689", ",", "\[Mu]$7688"}], "}"}], 
      "]"}], "[", 
     RowBox[{"\[Sigma]b", ",", 
      RowBox[{"\[Beta]d", "[", "out", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", "in", "]"}]}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"NN", " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox["p2", "2"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["p4", "2"], " ", 
    SuperscriptBox["p5", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.664520620017631*^9, 3.6645206441270103`*^9}, {
   3.664530286474994*^9, 3.66453029461646*^9}, 3.6645303260112553`*^9, {
   3.6645319223135586`*^9, 3.664531936025343*^9}, 3.6645325670134335`*^9, 
   3.664532640004608*^9, 3.664540402087574*^9, 3.6646178587764063`*^9, 
   3.6646901624465475`*^9, 3.6824921978201876`*^9, 3.682521183155053*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"48", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"p0", ".", "p5"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "-", 
      RowBox[{
       RowBox[{"p0", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p5"}]}], "-", 
      RowBox[{
       RowBox[{"p0", ".", "p2"}], " ", 
       RowBox[{"p4", ".", "p5"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"trc", "[", "in", "]"}]}], " ", 
       RowBox[{"trc", "[", "out", "]"}]}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]4", "[", 
     RowBox[{"fin", ",", "fout"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"NN", " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox["p2", "2"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["p4", "2"], " ", 
    SuperscriptBox["p5", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.664520620017631*^9, 3.6645206441270103`*^9}, {
   3.664530286474994*^9, 3.66453029461646*^9}, 3.6645303260112553`*^9, {
   3.6645319223135586`*^9, 3.664531936025343*^9}, 3.6645325670134335`*^9, 
   3.664532640004608*^9, 3.664540402087574*^9, 3.6646178587764063`*^9, 
   3.6646901624465475`*^9, 3.6824921978201876`*^9, 3.6825211833890533`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.664520620037632*^9, 3.6645206441730127`*^9}, {
   3.6645302865429983`*^9, 3.664530294673463*^9}, 3.6645303260592585`*^9, {
   3.6645319223955636`*^9, 3.6645319361703515`*^9}, 3.664532567278449*^9, 
   3.664532640080613*^9, 3.6645404023825912`*^9, 3.664617859165428*^9, 
   3.664690162736548*^9, 3.682492198116588*^9, 3.682521183435853*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "NN"], 
  RowBox[{"24", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"8", "-", 
     RowBox[{"2", " ", "DIM"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}], "-", 
     RowBox[{"i", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"i", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}]}]}], 
    ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"trc", "[", "in", "]"}]}], " ", 
      RowBox[{"trc", "[", "out", "]"}]}], "+", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]4", "[", 
    RowBox[{"fin", ",", "fout"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.664520620017631*^9, 3.6645206441270103`*^9}, {
   3.664530286474994*^9, 3.66453029461646*^9}, 3.6645303260112553`*^9, {
   3.6645319223135586`*^9, 3.664531936025343*^9}, 3.6645325670134335`*^9, 
   3.664532640004608*^9, 3.664540402087574*^9, 3.6646178587764063`*^9, 
   3.6646901624465475`*^9, 3.6824921978201876`*^9, 3.682521183482653*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "NN"], 
  RowBox[{"24", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"8", "-", 
     RowBox[{"2", " ", "DIM"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "DIM"}]}]], " ", 
       SuperscriptBox["p", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "DIM"}]}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "-", "DIM"}]], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", 
         FractionBox[
          RowBox[{"DIM", " ", "\[Pi]"}], "2"], "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "DIM"}], ")"}]}], "]"}], "2"]], "+", 
     RowBox[{"iIR2", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}], "-", 
     RowBox[{"iIR2", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"iIR2", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}]}]}], 
    ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"trc", "[", "in", "]"}]}], " ", 
      RowBox[{"trc", "[", "out", "]"}]}], "+", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"in", ",", "out"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]4", "[", 
    RowBox[{"fin", ",", "fout"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.664520620017631*^9, 3.6645206441270103`*^9}, {
   3.664530286474994*^9, 3.66453029461646*^9}, 3.6645303260112553`*^9, {
   3.6645319223135586`*^9, 3.664531936025343*^9}, 3.6645325670134335`*^9, 
   3.664532640004608*^9, 3.664540402087574*^9, 3.6646178587764063`*^9, 
   3.6646901624465475`*^9, 3.6824921978201876`*^9, 3.68252119310787*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.664520620017631*^9, 3.6645206441270103`*^9}, {
   3.664530286474994*^9, 3.66453029461646*^9}, 3.6645303260112553`*^9, {
   3.6645319223135586`*^9, 3.664531936025343*^9}, 3.6645325670134335`*^9, 
   3.664532640004608*^9, 3.664540402087574*^9, 3.6646178587764063`*^9, 
   3.6646901624465475`*^9, 3.6824921978201876`*^9, 3.6825211931234703`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Self energies", "Title",
 CellChangeTimes->{{3.64731873898952*^9, 3.6473187406431236`*^9}, {
  3.66332378490413*^9, 3.6633237900641375`*^9}, {3.6633259060351763`*^9, 
  3.663325906225177*^9}, {3.6825229930544343`*^9, 3.6825230188412795`*^9}}],

Cell[CellGroupData[{

Cell["\[Phi] and \[CurlyPhi] self energy", "Section",
 CellChangeTimes->{{3.647236274224718*^9, 3.6472362787999797`*^9}, {
  3.6633236807539845`*^9, 3.66332368499399*^9}, {3.6825228495965824`*^9, 
  3.6825228593933997`*^9}, {3.6825229761908045`*^9, 3.682522981947215*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"externalfields", "=", 
   RowBox[{
    RowBox[{"\[Delta]c", "[", 
     RowBox[{
      RowBox[{"c", "[", "o1", "]"}], ",", "a"}], "]"}], 
    RowBox[{"\[Delta]c", "[", 
     RowBox[{
      RowBox[{"c", "[", "o2", "]"}], ",", "b"}], "]"}], 
    FractionBox["1", 
     SuperscriptBox["p0", "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647236329623887*^9, 3.647236334251151*^9}, {
   3.649323726188734*^9, 3.6493237617667694`*^9}, 3.6586410780361753`*^9, {
   3.6601336195339794`*^9, 3.660133620603981*^9}, 3.6601500975767517`*^9, 
   3.663320000122628*^9, 3.6633202244029427`*^9, {3.6640040605084753`*^9, 
   3.6640040620684786`*^9}}],

Cell[CellGroupData[{

Cell["gluon", "Subsubsection",
 CellChangeTimes->{{3.663323710684026*^9, 3.6633237117840276`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Phi]", ",", "g"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"VA\[CurlyPhi]\[CurlyPhi]", "[", 
          RowBox[{"11", ",", "22", ",", "o1"}], "]"}], "[", 
         RowBox[{
          RowBox[{"-", "p2"}], ",", "p0"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"VA\[CurlyPhi]\[CurlyPhi]", "[", 
          RowBox[{"12", ",", "o2", ",", "21"}], "]"}], "[", 
         RowBox[{
          RowBox[{"-", "p0"}], ",", "p2"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"PA", "[", 
          RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[CurlyPhi]", "[", 
          RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}]}], 
       "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
     "ContractIndices"}], "//", "FinalIndex"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{
    RowBox[{"GenerateIntegrands", "[", 
     RowBox[{"Int", "[", 
      RowBox[{"SE\[Phi]", ",", "g"}], "]"}], "]"}], "[", "1", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"i", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "\[LessEqual]", "0"}], "||", 
        RowBox[{"b", "\[LessEqual]", "0"}]}], ")"}]}], "\[RuleDelayed]", 
     "0"}]}], "//", "gTo\[Lambda]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Phi]", ",", "g", ",", "exact"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"intsolveL1", "[", "integrand", "]"}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"GG", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"a", "\[LessEqual]", "0"}], "||", 
         RowBox[{"b", "\[LessEqual]", "0"}]}]}], "\[RuleDelayed]", "0"}], 
      "}"}]}], "//", "gTo\[Lambda]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Phi]", ",", "g", ",", "div"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SolveIntegrals", "[", 
          RowBox[{"Res", "[", 
           RowBox[{"SE\[Phi]", ",", "g", ",", "exact"}], "]"}], "]"}], "[", 
         "1", "]"}], "/.", 
        RowBox[{"DIM", "\[Rule]", 
         RowBox[{"4", "-", 
          RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
    "\[Lambda]Togeff"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.647233749340303*^9, 3.647233905994263*^9}, {
   3.6472349215993524`*^9, 3.6472349946495304`*^9}, {3.647236339191434*^9, 
   3.6472363395304537`*^9}, {3.647318868656948*^9, 3.6473189254878483`*^9}, {
   3.64932322765122*^9, 3.649323246985326*^9}, {3.6493233748176374`*^9, 
   3.6493233752186604`*^9}, {3.658638651194398*^9, 3.658638655890006*^9}, {
   3.658640267234978*^9, 3.65864028985501*^9}, {3.6601505141075754`*^9, 
   3.6601505166357203`*^9}, {3.66331997274259*^9, 3.6633199779425974`*^9}, {
   3.6633202302729506`*^9, 3.663320234282956*^9}, {3.6633222190339327`*^9, 
   3.663322219503934*^9}, {3.6640045449113026`*^9, 3.664004663285112*^9}, {
   3.6640057072945566`*^9, 3.6640057113057632`*^9}, 3.6640057962619133`*^9, {
   3.664109381836457*^9, 3.6641094007065363`*^9}, {3.6646179594991665`*^9, 
   3.664617970204779*^9}, {3.682521487230787*^9, 3.6825215292260604`*^9}, {
   3.682521639580654*^9, 3.682521742322435*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6473188992018023`*^9, 3.6473189262834496`*^9}, 
   3.6485461967827826`*^9, 3.648984665068726*^9, 3.6493231945913286`*^9, {
   3.6493232387088523`*^9, 3.649323248389406*^9}, 3.6493233759407015`*^9, {
   3.649323728242852*^9, 3.6493237636848793`*^9}, 3.6530320916397467`*^9, 
   3.655788729020028*^9, 3.65704198403331*^9, {3.6586386347519693`*^9, 
   3.6586386569508085`*^9}, {3.6586402680649796`*^9, 3.6586402744649887`*^9}, 
   3.6586410810661793`*^9, {3.660133575713918*^9, 3.6601336228039837`*^9}, 
   3.6601487387785664`*^9, 3.6601487790456247`*^9, {3.6601500697031574`*^9, 
   3.6601500995858665`*^9}, {3.6601505151006327`*^9, 3.6601505177147818`*^9}, 
   3.660287139468902*^9, 3.6603010778944407`*^9, {3.6633199651525793`*^9, 
   3.663320002212631*^9}, {3.6633202266629457`*^9, 3.6633202570629883`*^9}, 
   3.663320785393728*^9, 3.663321855473424*^9, 3.6633222201239347`*^9, 
   3.6633224613602757`*^9, 3.664004070184493*^9, {3.6640045563637223`*^9, 
   3.6640046255854454`*^9}, 3.664004664985515*^9, {3.66400571490937*^9, 
   3.664005724489787*^9}, 3.664005797010715*^9, {3.6640141865425167`*^9, 
   3.6640141938315277`*^9}, {3.66410940234363*^9, 3.66410942285773*^9}, {
   3.664348646366042*^9, 3.664348669279353*^9}, 3.6643502789032197`*^9, 
   3.664351144651763*^9, {3.664617965708522*^9, 3.664617971004825*^9}, 
   3.664690173506563*^9, 3.6825213686705785`*^9, {3.6825214876987877`*^9, 
   3.682521529600461*^9}, {3.682521724881604*^9, 3.682521742899636*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "NN"], 
  RowBox[{"2", " ", "\[Lambda]", " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"4", "-", "DIM"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"i", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"i", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"trc", "[", "a", "]"}]}], " ", 
      RowBox[{"trc", "[", "b", "]"}]}], "+", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]s", "[", 
    RowBox[{"so1", ",", "so2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.6472338147680454`*^9, 3.647233830808963*^9}, {
   3.647233886083124*^9, 3.647233906569296*^9}, 3.6472349651488433`*^9, 
   3.64723499551058*^9, 3.6472362468091497`*^9, 3.647236342373616*^9, 
   3.6473170708161907`*^9, {3.6473188715741534`*^9, 3.6473189263146496`*^9}, 
   3.648546197474822*^9, 3.6489846658307695`*^9, 3.6493231951303596`*^9, {
   3.6493232387448545`*^9, 3.649323248429408*^9}, 3.649323375979704*^9, {
   3.649323728292855*^9, 3.6493237637228813`*^9}, 3.653032092092148*^9, 
   3.6557887294900293`*^9, 3.6570419845243382`*^9, {3.65863863528237*^9, 
   3.6586386569664083`*^9}, {3.658640267864979*^9, 3.658640274484988*^9}, 
   3.6586410811161795`*^9, {3.6601335758839183`*^9, 3.660133622853984*^9}, 
   3.6601487388185663`*^9, 3.660148779065624*^9, {3.6601500697811613`*^9, 
   3.660150099667871*^9}, {3.660150515165636*^9, 3.6601505178507895`*^9}, 
   3.660287139939929*^9, 3.660301078764442*^9, {3.6633199658925805`*^9, 
   3.6633200022726316`*^9}, {3.6633202267229457`*^9, 3.6633202570729885`*^9}, 
   3.663320785443728*^9, 3.663321856073425*^9, 3.6633222201439342`*^9, 
   3.6633224613802757`*^9, 3.6640040706992936`*^9, {3.664004556379322*^9, 
   3.6640046256478453`*^9}, 3.664004664985515*^9, {3.6640057149717703`*^9, 
   3.664005724552187*^9}, 3.6640057970887156`*^9, {3.664014186642517*^9, 
   3.664014193841528*^9}, {3.6641094025546417`*^9, 3.66410942296693*^9}, {
   3.6643486465170507`*^9, 3.664348669374358*^9}, 3.66435027899322*^9, 
   3.664351144761763*^9, {3.66461796585153*^9, 3.6646179711138315`*^9}, 
   3.664690173586563*^9, 3.682521368748579*^9, {3.6825214876987877`*^9, 
   3.6825215298656616`*^9}, {3.6825217248972044`*^9, 3.682521743040036*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "NN"], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["2", 
    RowBox[{"1", "-", "DIM"}]], " ", 
   SuperscriptBox["p", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"4", "-", "DIM"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"GG", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"GG", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"trc", "[", "a", "]"}]}], " ", 
      RowBox[{"trc", "[", "b", "]"}]}], "+", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]s", "[", 
    RowBox[{"so1", ",", "so2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.6472338147680454`*^9, 3.647233830808963*^9}, {
   3.647233886083124*^9, 3.647233906569296*^9}, 3.6472349651488433`*^9, 
   3.64723499551058*^9, 3.6472362468091497`*^9, 3.647236342373616*^9, 
   3.6473170708161907`*^9, {3.6473188715741534`*^9, 3.6473189263146496`*^9}, 
   3.648546197474822*^9, 3.6489846658307695`*^9, 3.6493231951303596`*^9, {
   3.6493232387448545`*^9, 3.649323248429408*^9}, 3.649323375979704*^9, {
   3.649323728292855*^9, 3.6493237637228813`*^9}, 3.653032092092148*^9, 
   3.6557887294900293`*^9, 3.6570419845243382`*^9, {3.65863863528237*^9, 
   3.6586386569664083`*^9}, {3.658640267864979*^9, 3.658640274484988*^9}, 
   3.6586410811161795`*^9, {3.6601335758839183`*^9, 3.660133622853984*^9}, 
   3.6601487388185663`*^9, 3.660148779065624*^9, {3.6601500697811613`*^9, 
   3.660150099667871*^9}, {3.660150515165636*^9, 3.6601505178507895`*^9}, 
   3.660287139939929*^9, 3.660301078764442*^9, {3.6633199658925805`*^9, 
   3.6633200022726316`*^9}, {3.6633202267229457`*^9, 3.6633202570729885`*^9}, 
   3.663320785443728*^9, 3.663321856073425*^9, 3.6633222201439342`*^9, 
   3.6633224613802757`*^9, 3.6640040706992936`*^9, {3.664004556379322*^9, 
   3.6640046256478453`*^9}, 3.664004664985515*^9, {3.6640057149717703`*^9, 
   3.664005724552187*^9}, 3.6640057970887156`*^9, {3.664014186642517*^9, 
   3.664014193841528*^9}, {3.6641094025546417`*^9, 3.66410942296693*^9}, {
   3.6643486465170507`*^9, 3.664348669374358*^9}, 3.66435027899322*^9, 
   3.664351144761763*^9, {3.66461796585153*^9, 3.6646179711138315`*^9}, 
   3.664690173586563*^9, 3.682521368748579*^9, {3.6825214876987877`*^9, 
   3.6825215298656616`*^9}, {3.6825217248972044`*^9, 3.682521743040036*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]s", "[", 
      RowBox[{"so1", ",", "so2"}], "]"}]}], 
    RowBox[{"NN", " ", "\[Epsilon]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Complex[0, 
      2] $CellContext`gp^2 $CellContext`NN^(-1) (-3 + $CellContext`\[Xi]) \
($CellContext`trc[$CellContext`a] $CellContext`trc[$CellContext`b] - \
$CellContext`NN $CellContext`trc[$CellContext`a, $CellContext`b]) \
$CellContext`\[Delta]s[$CellContext`so1, $CellContext`so2]}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6472338147680454`*^9, 3.647233830808963*^9}, {
   3.647233886083124*^9, 3.647233906569296*^9}, 3.6472349651488433`*^9, 
   3.64723499551058*^9, 3.6472362468091497`*^9, 3.647236342373616*^9, 
   3.6473170708161907`*^9, {3.6473188715741534`*^9, 3.6473189263146496`*^9}, 
   3.648546197474822*^9, 3.6489846658307695`*^9, 3.6493231951303596`*^9, {
   3.6493232387448545`*^9, 3.649323248429408*^9}, 3.649323375979704*^9, {
   3.649323728292855*^9, 3.6493237637228813`*^9}, 3.653032092092148*^9, 
   3.6557887294900293`*^9, 3.6570419845243382`*^9, {3.65863863528237*^9, 
   3.6586386569664083`*^9}, {3.658640267864979*^9, 3.658640274484988*^9}, 
   3.6586410811161795`*^9, {3.6601335758839183`*^9, 3.660133622853984*^9}, 
   3.6601487388185663`*^9, 3.660148779065624*^9, {3.6601500697811613`*^9, 
   3.660150099667871*^9}, {3.660150515165636*^9, 3.6601505178507895`*^9}, 
   3.660287139939929*^9, 3.660301078764442*^9, {3.6633199658925805`*^9, 
   3.6633200022726316`*^9}, {3.6633202267229457`*^9, 3.6633202570729885`*^9}, 
   3.663320785443728*^9, 3.663321856073425*^9, 3.6633222201439342`*^9, 
   3.6633224613802757`*^9, 3.6640040706992936`*^9, {3.664004556379322*^9, 
   3.6640046256478453`*^9}, 3.664004664985515*^9, {3.6640057149717703`*^9, 
   3.664005724552187*^9}, 3.6640057970887156`*^9, {3.664014186642517*^9, 
   3.664014193841528*^9}, {3.6641094025546417`*^9, 3.66410942296693*^9}, {
   3.6643486465170507`*^9, 3.664348669374358*^9}, 3.66435027899322*^9, 
   3.664351144761763*^9, {3.66461796585153*^9, 3.6646179711138315`*^9}, 
   3.664690173586563*^9, 3.682521368748579*^9, {3.6825214876987877`*^9, 
   3.6825215298656616`*^9}, {3.6825217248972044`*^9, 3.682521743040036*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["fermion", "Subsubsection",
 CellChangeTimes->{{3.6633237156140327`*^9, 3.663323716274034*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"(", 
       FractionBox["1", "2"], ")"}], " ", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]b", "[", 
         RowBox[{"o1", ",", "11", ",", "22"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"V\[Phi]\[Lambda]\[Lambda]", "[", 
         RowBox[{"o2", ",", "21", ",", "12"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[Lambda]b\[Lambda]", "[", 
          RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[Lambda]\[Lambda]b", "[", 
          RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}]}], 
       "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
     "ContractIndices"}], "//", "FinalIndex"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"(", 
       FractionBox["1", "2"], ")"}], " ", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"V\[Phi]b\[Lambda]\[Lambda]", "[", 
         RowBox[{"o1", ",", "11", ",", "22"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"V\[Phi]\[Lambda]b\[Lambda]b", "[", 
         RowBox[{"o2", ",", "21", ",", "12"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[Lambda]b\[Lambda]", "[", 
          RowBox[{"12", ",", "11"}], "]"}], "[", 
         RowBox[{"-", "p2"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[Lambda]\[Lambda]b", "[", 
          RowBox[{"22", ",", "21"}], "]"}], "[", 
         RowBox[{"-", "p1"}], "]"}]}], "\[IndentingNewLine]", ")"}], 
      "externalfields"}], "//", "ContractIndices"}], "//", "FinalIndex"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.664004712511199*^9, 3.664004727072025*^9}, {
  3.6640048418916273`*^9, 3.6640049443902087`*^9}, {3.664004982629876*^9, 
  3.6640050360855703`*^9}, {3.6640050721296344`*^9, 3.664005072379235*^9}, {
  3.6640057490034304`*^9, 3.6640057886803007`*^9}, {3.6646179898579035`*^9, 
  3.664617999453452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"intsolveL1", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"GenerateIntegrands", "[", 
           RowBox[{
            RowBox[{"Int", "[", 
             RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "1"}], "]"}], "+", 
            RowBox[{"Int", "[", 
             RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "2"}], "]"}]}], "]"}],
           "[", "1", "]"}], "\[IndentingNewLine]", "]"}], "/.", 
        RowBox[{
         RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"0", ",", "a_"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"a_", ",", "0"}], "]"}], "\[RuleDelayed]", "0"}]}], 
        "}"}]}], "//", "gTo\[Lambda]"}], "]"}], "//.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"so2_", ",", "sum22_", ",", "sum12_"}], "]"}], " ", 
        RowBox[{"\[Rho]d", "[", 
         RowBox[{"so1_", ",", "sum12_", ",", "sum22_"}], "]"}]}], 
       "\[RuleDelayed]", 
       RowBox[{"4", 
        RowBox[{"\[Delta]s", "[", 
         RowBox[{"so1", ",", "so2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]t", "[", 
         RowBox[{"so2_", ",", "sum22_", ",", "sum12_"}], "]"}], " ", 
        RowBox[{"\[Rho]td", "[", 
         RowBox[{"so1_", ",", "sum12_", ",", "sum22_"}], "]"}]}], 
       "\[RuleDelayed]", 
       RowBox[{"4", 
        RowBox[{"\[Delta]s", "[", 
         RowBox[{"so1", ",", "so2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"so2_", ",", "sum12_", ",", "sum22_"}], "]"}], " ", 
        RowBox[{"\[Rho]d", "[", 
         RowBox[{"so1_", ",", "sum12_", ",", "sum22_"}], "]"}]}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"\[Delta]s", "[", 
         RowBox[{"so1", ",", "so2"}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "so1", "]"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]t", "[", 
         RowBox[{"so2_", ",", "sum12_", ",", "sum22_"}], "]"}], " ", 
        RowBox[{"\[Rho]td", "[", 
         RowBox[{"so1_", ",", "sum12_", ",", "sum22_"}], "]"}]}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"\[Delta]s", "[", 
         RowBox[{"so1", ",", "so2"}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "so1", "]"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "exact"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"trc", "[", "a_", "]"}], "\[Rule]", 
       RowBox[{
        SqrtBox["NN"], 
        RowBox[{"trc", "[", "a", "]"}]}]}]}], ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"trc", "[", "a_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["NN"]], 
     RowBox[{"trc", "[", "a", "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "div"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SolveIntegrals", "[", 
          RowBox[{"Res", "[", 
           RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "exact"}], "]"}], "]"}],
          "[", "1", "]"}], "/.", 
        RowBox[{"DIM", "\[Rule]", 
         RowBox[{"4", "-", 
          RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
    "\[Lambda]Togeff"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6640050785100455`*^9, 3.6640052084550753`*^9}, {
  3.664005268043581*^9, 3.6640052686519814`*^9}, {3.6640053326084948`*^9, 
  3.6640054279884634`*^9}, {3.664109438832158*^9, 3.6641094529969826`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.664005169694607*^9, 3.664005208938676*^9}, 
   3.664005270071584*^9, {3.6640053341538973`*^9, 3.66400538068318*^9}, 
   3.664005430703868*^9, {3.6640057334598026`*^9, 3.6640057544946404`*^9}, 
   3.6640058008171215`*^9, 3.6640141951315293`*^9, {3.6641094549781857`*^9, 
   3.664109458800193*^9}, 3.6646180065668592`*^9, 3.6646901753065653`*^9, 
   3.6825217779684973`*^9, 3.6825218338165956`*^9, 3.6825218712566614`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  SuperscriptBox["2", 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", "-", "DIM"}]], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "so1", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "so1", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"trc", "[", "a", "]"}], " ", 
      RowBox[{"trc", "[", "b", "]"}]}], "NN"], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"\[Delta]s", "[", 
   RowBox[{"so1", ",", "so2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.664005169694607*^9, 3.6640052089698763`*^9}, 
   3.6640052701183844`*^9, {3.6640053341850977`*^9, 3.66400538072998*^9}, 
   3.664005430750668*^9, {3.664005733506603*^9, 3.664005754931441*^9}, 
   3.6640058014879227`*^9, 3.6640141963315315`*^9, {3.6641094550249863`*^9, 
   3.6641094598765945`*^9}, 3.6646180083099585`*^9, 3.664690176426567*^9, 
   3.6825217792788997`*^9, 3.682521833878996*^9, 3.6825218713190613`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["gp", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]m", "[", "so1", "]"}], "]"}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]p", "[", "so1", "]"}], "]"}]}], ")"}], " ", 
          RowBox[{"trc", "[", "a", "]"}], " ", 
          RowBox[{"trc", "[", "b", "]"}]}], "NN"], "+", 
        RowBox[{"8", " ", 
         RowBox[{"trc", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"\[Delta]s", "[", 
       RowBox[{"so1", ",", "so2"}], "]"}]}], "\[Epsilon]"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Complex[0, -1] $CellContext`gp^2 ($CellContext`NN^(-1) (Cos[
         $CellContext`\[Gamma]m[$CellContext`so1]] + Cos[
         $CellContext`\[Gamma]p[$CellContext`so1]]) \
$CellContext`trc[$CellContext`a] $CellContext`trc[$CellContext`b] + 
     8 $CellContext`trc[$CellContext`a, $CellContext`b]) \
$CellContext`\[Delta]s[$CellContext`so1, $CellContext`so2]}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.664005169694607*^9, 3.6640052089698763`*^9}, 
   3.6640052701183844`*^9, {3.6640053341850977`*^9, 3.66400538072998*^9}, 
   3.664005430750668*^9, {3.664005733506603*^9, 3.664005754931441*^9}, 
   3.6640058014879227`*^9, 3.6640141963315315`*^9, {3.6641094550249863`*^9, 
   3.6641094598765945`*^9}, 3.6646180083099585`*^9, 3.664690176426567*^9, 
   3.6825217792788997`*^9, 3.682521833878996*^9, 3.6825218713190613`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
result for real scalars \[CurlyPhi] in N=4 SYM (exact)\
\>", "Subsubsection",
 CellChangeTimes->{{3.6633237240840445`*^9, 3.6633237260840473`*^9}, 
   3.6825228957726636`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SE\[CurlyPhi]", "[", 
   RowBox[{"1", ",", "exact"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Res", "[", 
        RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "exact"}], "]"}], "+", " ", 
       RowBox[{"Res", "[", 
        RowBox[{"SE\[Phi]", ",", "g", ",", "exact"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]m", "[", "_", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Gamma]p", "[", "_", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
    ",", 
    RowBox[{"trc", "[", "__", "]"}], ",", "FullSimplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SE\[CurlyPhi]", "[", 
   RowBox[{"1", ",", "div"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Res", "[", 
        RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "div"}], "]"}], "+", " ", 
       RowBox[{"Res", "[", 
        RowBox[{"SE\[Phi]", ",", "g", ",", "div"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]m", "[", "_", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Gamma]p", "[", "_", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
    ",", 
    RowBox[{"trc", "[", "__", "]"}], ",", "FullSimplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6471622522309093`*^9, 3.6471624899385056`*^9}, {
   3.647236537938802*^9, 3.64723655294166*^9}, 3.660133626623989*^9, 
   3.663322261283992*^9, {3.6633225055003376`*^9, 3.6633225106403446`*^9}, 
   3.6633226312305136`*^9, {3.664005457428715*^9, 3.664005488992571*^9}, {
   3.6825229014978733`*^9, 3.6825229542415667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "-", "DIM"}]], " ", 
     SuperscriptBox["p", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"GG", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"trc", "[", "a", "]"}], " ", 
     RowBox[{"trc", "[", "b", "]"}], " ", 
     RowBox[{"\[Delta]s", "[", 
      RowBox[{"so1", ",", "so2"}], "]"}]}], "NN"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["2", 
    RowBox[{"1", "-", "DIM"}]], " ", 
   SuperscriptBox["p", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"4", "-", "DIM"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"GG", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"GG", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"a", ",", "b"}], "]"}], " ", 
   RowBox[{"\[Delta]s", "[", 
    RowBox[{"so1", ",", "so2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.647162259832344*^9, 3.647162288867005*^9}, {
   3.6471623217878876`*^9, 3.6471623674354987`*^9}, {3.6471624143661833`*^9, 
   3.647162493178691*^9}, 3.6472365007156725`*^9, 3.647236553360684*^9, 
   3.6473189768431387`*^9, 3.649323200585672*^9, {3.6493237318540583`*^9, 
   3.649323749852088*^9}, 3.6530320931061497`*^9, 3.6570419970810566`*^9, 
   3.6586386873396616`*^9, {3.6601335929939423`*^9, 3.6601336269839897`*^9}, 
   3.663321871363446*^9, {3.6633222382039595`*^9, 3.6633222618239927`*^9}, {
   3.663322491300318*^9, 3.6633225111403456`*^9}, {3.663322622870502*^9, 
   3.663322631670514*^9}, {3.6633226992506084`*^9, 3.6633227261606464`*^9}, {
   3.664004124459389*^9, 3.6640041439936237`*^9}, {3.6640054644205275`*^9, 
   3.664005489304571*^9}, {3.664005738048211*^9, 3.6640057572090445`*^9}, 
   3.6640058034847264`*^9, 3.6640141972745323`*^9, 3.6641094682070093`*^9, 
   3.664618016214411*^9, 3.6646901773265686`*^9, 3.682521929179563*^9, {
   3.6825229351159325`*^9, 3.682522954647167*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}], " ", 
    RowBox[{"trc", "[", "a", "]"}], " ", 
    RowBox[{"trc", "[", "b", "]"}]}], 
   RowBox[{"NN", " ", "\[Epsilon]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}], "\[Epsilon]"]}]], "Output",
 CellChangeTimes->{{3.647162259832344*^9, 3.647162288867005*^9}, {
   3.6471623217878876`*^9, 3.6471623674354987`*^9}, {3.6471624143661833`*^9, 
   3.647162493178691*^9}, 3.6472365007156725`*^9, 3.647236553360684*^9, 
   3.6473189768431387`*^9, 3.649323200585672*^9, {3.6493237318540583`*^9, 
   3.649323749852088*^9}, 3.6530320931061497`*^9, 3.6570419970810566`*^9, 
   3.6586386873396616`*^9, {3.6601335929939423`*^9, 3.6601336269839897`*^9}, 
   3.663321871363446*^9, {3.6633222382039595`*^9, 3.6633222618239927`*^9}, {
   3.663322491300318*^9, 3.6633225111403456`*^9}, {3.663322622870502*^9, 
   3.663322631670514*^9}, {3.6633226992506084`*^9, 3.6633227261606464`*^9}, {
   3.664004124459389*^9, 3.6640041439936237`*^9}, {3.6640054644205275`*^9, 
   3.664005489304571*^9}, {3.664005738048211*^9, 3.6640057572090445`*^9}, 
   3.6640058034847264`*^9, 3.6640141972745323`*^9, 3.6641094682070093`*^9, 
   3.664618016214411*^9, 3.6646901773265686`*^9, 3.682521929179563*^9, {
   3.6825229351159325`*^9, 3.682522954662767*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "result ",
 " for complex scalars \[Phi] in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "-deformation"
}], "Subsubsection",
 CellChangeTimes->{{3.6633237240840445`*^9, 3.6633237260840473`*^9}, {
  3.682522972711999*^9, 3.682522972914799*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SE\[Phi]", "[", 
   RowBox[{"1", ",", "exact"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Res", "[", 
       RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "exact"}], "]"}], "+", " ", 
      RowBox[{"Res", "[", 
       RowBox[{"SE\[Phi]", ",", "g", ",", "exact"}], "]"}]}], ")"}], ",", 
    RowBox[{"trc", "[", "__", "]"}], ",", "FullSimplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SE\[Phi]", "[", 
   RowBox[{"1", ",", "div"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Res", "[", 
       RowBox[{"SE\[Phi]", ",", "\[Lambda]", ",", "div"}], "]"}], "+", " ", 
      RowBox[{"Res", "[", 
       RowBox[{"SE\[Phi]", ",", "g", ",", "div"}], "]"}]}], ")"}], ",", 
    RowBox[{"trc", "[", "__", "]"}], ",", "FullSimplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6471622522309093`*^9, 3.6471624899385056`*^9}, {
   3.647236537938802*^9, 3.64723655294166*^9}, 3.660133626623989*^9, 
   3.663322261283992*^9, {3.6633225055003376`*^9, 3.6633225106403446`*^9}, 
   3.6633226312305136`*^9, {3.664005457428715*^9, 3.664005488992571*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", "NN"], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["2", 
      RowBox[{"-", "DIM"}]], " ", 
     SuperscriptBox["p", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]m", "[", "so1", "]"}], "]"}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]p", "[", "so1", "]"}], "]"}]}], ")"}], " ", 
        RowBox[{"GG", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"trc", "[", "a", "]"}], " ", 
     RowBox[{"trc", "[", "b", "]"}], " ", 
     RowBox[{"\[Delta]s", "[", 
      RowBox[{"so1", ",", "so2"}], "]"}]}]}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["2", 
    RowBox[{"1", "-", "DIM"}]], " ", 
   SuperscriptBox["p", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"4", "-", "DIM"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"GG", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"GG", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"a", ",", "b"}], "]"}], " ", 
   RowBox[{"\[Delta]s", "[", 
    RowBox[{"so1", ",", "so2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.647162259832344*^9, 3.647162288867005*^9}, {
   3.6471623217878876`*^9, 3.6471623674354987`*^9}, {3.6471624143661833`*^9, 
   3.647162493178691*^9}, 3.6472365007156725`*^9, 3.647236553360684*^9, 
   3.6473189768431387`*^9, 3.649323200585672*^9, {3.6493237318540583`*^9, 
   3.649323749852088*^9}, 3.6530320931061497`*^9, 3.6570419970810566`*^9, 
   3.6586386873396616`*^9, {3.6601335929939423`*^9, 3.6601336269839897`*^9}, 
   3.663321871363446*^9, {3.6633222382039595`*^9, 3.6633222618239927`*^9}, {
   3.663322491300318*^9, 3.6633225111403456`*^9}, {3.663322622870502*^9, 
   3.663322631670514*^9}, {3.6633226992506084`*^9, 3.6633227261606464`*^9}, {
   3.664004124459389*^9, 3.6640041439936237`*^9}, {3.6640054644205275`*^9, 
   3.664005489304571*^9}, {3.664005738048211*^9, 3.6640057572090445`*^9}, 
   3.6640058034847264`*^9, 3.6640141972745323`*^9, 3.6641094682070093`*^9, 
   3.664618016214411*^9, 3.6646901773265686`*^9, 3.682521929179563*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"2", " ", "\[Xi]"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Gamma]m", "[", "so1", "]"}], "]"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Gamma]p", "[", "so1", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"trc", "[", "a", "]"}], " ", 
     RowBox[{"trc", "[", "b", "]"}]}], 
    RowBox[{"NN", " ", "\[Epsilon]"}]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}], "\[Epsilon]"]}]], "Output",
 CellChangeTimes->{{3.647162259832344*^9, 3.647162288867005*^9}, {
   3.6471623217878876`*^9, 3.6471623674354987`*^9}, {3.6471624143661833`*^9, 
   3.647162493178691*^9}, 3.6472365007156725`*^9, 3.647236553360684*^9, 
   3.6473189768431387`*^9, 3.649323200585672*^9, {3.6493237318540583`*^9, 
   3.649323749852088*^9}, 3.6530320931061497`*^9, 3.6570419970810566`*^9, 
   3.6586386873396616`*^9, {3.6601335929939423`*^9, 3.6601336269839897`*^9}, 
   3.663321871363446*^9, {3.6633222382039595`*^9, 3.6633222618239927`*^9}, {
   3.663322491300318*^9, 3.6633225111403456`*^9}, {3.663322622870502*^9, 
   3.663322631670514*^9}, {3.6633226992506084`*^9, 3.6633227261606464`*^9}, {
   3.664004124459389*^9, 3.6640041439936237`*^9}, {3.6640054644205275`*^9, 
   3.664005489304571*^9}, {3.664005738048211*^9, 3.6640057572090445`*^9}, 
   3.6640058034847264`*^9, 3.6640141972745323`*^9, 3.6641094682070093`*^9, 
   3.664618016214411*^9, 3.6646901773265686`*^9, 3.682521929491564*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "\[Mu]"], TraditionalForm]]],
 " self energy"
}], "Section",
 CellChangeTimes->{{3.647161784418152*^9, 3.6471617885883904`*^9}, {
  3.6471757946664925`*^9, 3.6471757950115123`*^9}, {3.647176107145365*^9, 
  3.647176108000414*^9}, {3.6472365870966134`*^9, 3.647236587638644*^9}, {
  3.6633236780739803`*^9, 3.663323678273981*^9}}],

Cell[TextData[{
 "The one-loop effective gluon propagator takes the form:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Prop1L", "\[Mu]\[Nu]"], "=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["p", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         SuperscriptBox["g", "\[Mu]\[Nu]"], ")"}], 
        SubscriptBox["S", "g"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["p", "\[Mu]"], 
            SuperscriptBox["p", "\[Nu]"]}], 
           SuperscriptBox["p", "2"]]}], ")"}], 
        SubscriptBox["S", "p"]}]}], ")"}]}]}], TraditionalForm]]],
 ".\nThe involved scalar one-loop integrals are obtained through the \
contractions:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "g"], "=", " ", 
    SuperscriptBox[
     RowBox[{
      SubscriptBox["g", "\[Mu]\[Nu]"], "(", 
      RowBox[{"tensorial", " ", "1", "loop", " ", "integral"}], ")"}], 
     "\[Mu]\[Nu]"]}], TraditionalForm]]],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "p"], "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubscriptBox["p", "\[Mu]"], 
       SubscriptBox["p", "\[Nu]"]}], 
      SuperscriptBox["p", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"tensorial", " ", "1", "loop", " ", "integral"}], ")"}], 
      "\[Mu]\[Nu]"]}]}], TraditionalForm]]],
 ".\nTherefore we have\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "g"], "=", 
    RowBox[{
     RowBox[{"D", " ", 
      SubscriptBox["S", "g"]}], "-", 
     SubscriptBox["S", "p"]}]}], TraditionalForm]]],
 " and\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "p"], "=", 
    RowBox[{
     SubscriptBox["S", "g"], "-", 
     SubscriptBox["S", "p"]}]}], TraditionalForm]]],
 ".\nFor the structure constants this yields\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["S", "g"], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"D", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["I", "g"], "-", 
        SubscriptBox["I", "p"]}], ")"}]}]}], ","}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["S", "p"], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"D", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["I", "g"], "-", 
        RowBox[{"D", " ", 
         SubscriptBox["I", "p"]}]}], ")"}]}]}], ","}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6309195321107025`*^9, 3.6309199377428217`*^9}, {
  3.630921320465173*^9, 3.630921338760356*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"externalfields", "=", 
   RowBox[{
    RowBox[{"\[Delta]c", "[", 
     RowBox[{"a", ",", 
      RowBox[{"c", "[", "o1", "]"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"b", ",", 
      RowBox[{"c", "[", "o2", "]"}]}], "]"}], " ", 
    RowBox[{"g", "[", 
     RowBox[{"\[Nu]", ",", 
      RowBox[{"\[Mu]", "[", "o1", "]"}]}], "]"}], " ", 
    RowBox[{"g", "[", 
     RowBox[{"\[Rho]", ",", 
      RowBox[{"\[Mu]", "[", "o2", "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.64723664123671*^9, 3.647236642447779*^9}, {
   3.6472367931954017`*^9, 3.647236807221204*^9}, 3.647236863152403*^9, {
   3.647236971414595*^9, 3.6472369740437455`*^9}, 3.6640041519184375`*^9}],

Cell[CellGroupData[{

Cell["gluon", "Subsubsection",
 CellChangeTimes->{{3.6471789895852313`*^9, 3.6471789902902718`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "AA"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"VAAA", "[", 
         RowBox[{"o1", ",", "11", ",", "22"}], "]"}], "[", 
        RowBox[{
         RowBox[{"-", "p0"}], ",", "p2", ",", "p1"}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"VAAA", "[", 
         RowBox[{"o2", ",", "21", ",", "12"}], "]"}], "[", 
        RowBox[{"p0", ",", 
         RowBox[{"-", "p1"}], ",", 
         RowBox[{"-", "p2"}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PA", "[", 
         RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PA", "[", 
         RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}]}], 
      "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
    "ContractIndices"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ig", "[", 
    RowBox[{"SEA", ",", "AA"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "AA"}], "]"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ip", "[", 
    RowBox[{"SEA", ",", "AA"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Nu]"}], "]"}], 
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Rho]"}], "]"}]}], 
      SuperscriptBox["p0", "2"]], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "AA"}], "]"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "AA", ",", "g\[Mu]\[Nu]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "AA"}], "]"}], "-", 
       RowBox[{"Ip", "[", 
        RowBox[{"SEA", ",", "AA"}], "]"}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "AA", ",", "p\[Mu]p\[Nu]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "AA"}], "]"}], "-", 
       RowBox[{"DIM", " ", 
        RowBox[{"Ip", "[", 
         RowBox[{"SEA", ",", "AA"}], "]"}]}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6471764277787046`*^9, 3.6471764346860995`*^9}, {
   3.6471766209917555`*^9, 3.647176621173766*^9}, {3.6471774980009174`*^9, 
   3.647177498706958*^9}, {3.647178538106408*^9, 3.647178552276219*^9}, {
   3.647236607469779*^9, 3.6472367065174437`*^9}, {3.6472367763444376`*^9, 
   3.6472368224790764`*^9}, 3.647318994486769*^9, {3.66332302065306*^9, 
   3.6633230210130606`*^9}, {3.664004161672455*^9, 3.6640041678032656`*^9}, {
   3.6640042050455313`*^9, 3.6640042070423346`*^9}, 3.6640042392145915`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "AA", ",", "g\[Mu]\[Nu]"}], "]"}], "]"}], "[", "1", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "AA", ",", "g\[Mu]\[Nu]"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{
          RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{"DIM", "\[Rule]", 
         RowBox[{"4", "-", 
          RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "AA", ",", "p\[Mu]p\[Nu]"}], "]"}], "]"}], "[", "1", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "AA", ",", "p\[Mu]p\[Nu]"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{
          RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{"DIM", "\[Rule]", 
         RowBox[{"4", "-", 
          RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.647004224094877*^9, 3.6470042318373194`*^9}, {
   3.6470044350439425`*^9, 3.647004437256069*^9}, {3.647004681208022*^9, 
   3.647004953400591*^9}, {3.647005003492456*^9, 3.6470050096598086`*^9}, {
   3.6470050404685707`*^9, 3.647005044703813*^9}, {3.647005249537529*^9, 
   3.647005306051761*^9}, 3.6470637033843656`*^9, {3.647084453423347*^9, 
   3.6470846661195126`*^9}, {3.6470846998494415`*^9, 
   3.6470847147282925`*^9}, {3.647084748051199*^9, 3.6470847507163515`*^9}, 
   3.6470848151900387`*^9, {3.6471499191914997`*^9, 3.647149921423628*^9}, 
   3.647150218767635*^9, {3.6471618025051866`*^9, 3.647161824345436*^9}, {
   3.647161856287263*^9, 3.6471618780335064`*^9}, {3.6471619329626484`*^9, 
   3.647161961995309*^9}, {3.6471757969526234`*^9, 3.6471759503623977`*^9}, {
   3.6471761814556155`*^9, 3.6471762072600913`*^9}, {3.647176251500622*^9, 
   3.647176298885332*^9}, {3.647176548666619*^9, 3.64717661408436*^9}, {
   3.647176798443905*^9, 3.6471768045782557`*^9}, {3.6473190817845225`*^9, 
   3.647319118538187*^9}, {3.663322827192789*^9, 3.6633228531428256`*^9}, {
   3.66332289208288*^9, 3.6633229042328973`*^9}, {3.6641098372797575`*^9, 
   3.6641098423980503`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6473191200357895`*^9, 3.653027333534164*^9, 3.6633228224827824`*^9, 
   3.6633228736028543`*^9, 3.6633229056828995`*^9, 3.6633230288630714`*^9, 
   3.6640041818286905`*^9, {3.664004212300544*^9, 3.664004241741796*^9}, 
   3.6640142003745365`*^9, 3.6641098439951415`*^9, 3.664618047044174*^9, 
   3.6646901810065737`*^9, 3.682522100077863*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "25"}], "+", 
       RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"6", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", "NN"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{"89", "+", 
       RowBox[{"18", " ", "\[Xi]"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"3", " ", "cmsb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", 
          RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", 
          RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      1, 6]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-25 + 
     6 $CellContext`\[Xi]) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      1, 18]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (89 + 18 $CellContext`\[Xi] + 
     9 $CellContext`\[Xi]^2 + 
     3 $CellContext`cmsb (-25 + 6 $CellContext`\[Xi]) + 
     6 (-25 + 6 $CellContext`\[Xi]) 
      Log[$CellContext`p]) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.647004232139337*^9, {3.6470047554902706`*^9, 3.6470047581804247`*^9}, {
   3.6470047939814725`*^9, 3.64700480582815*^9}, {3.6470048953912725`*^9, 
   3.647004954728667*^9}, {3.647005004590519*^9, 3.647005010090833*^9}, 
   3.6470050451818404`*^9, {3.647005288948783*^9, 3.6470053109210396`*^9}, 
   3.647059757402381*^9, 3.6470637045231676`*^9, 3.6470846699947343`*^9, {
   3.6470847029216175`*^9, 3.6470847149823074`*^9}, {3.64708474876324*^9, 
   3.647084751636404*^9}, 3.6470848162460995`*^9, 3.647143621163273*^9, 
   3.6471439227165213`*^9, 3.647148486042528*^9, 3.647149922188671*^9, 
   3.647150219352668*^9, 3.6471618805936527`*^9, 3.6471619359228177`*^9, {
   3.647161975789098*^9, 3.6471619798003273`*^9}, {3.6471759030316906`*^9, 
   3.6471759178565383`*^9}, 3.6471759555366936`*^9, 3.647176238163859*^9, {
   3.647176555646018*^9, 3.6471765809304643`*^9}, 3.6471766388927794`*^9, 
   3.647176811932677*^9, {3.6471768491358047`*^9, 3.6471768626075754`*^9}, 
   3.6471769074981427`*^9, 3.64717750486031*^9, 3.647178562576808*^9, 
   3.6471786434484334`*^9, 3.6472367326919413`*^9, {3.647236857032053*^9, 
   3.6472368778402433`*^9}, 3.647237002582378*^9, 3.647319123654996*^9, 
   3.6530273348641663`*^9, 3.663322828572791*^9, {3.663322876372858*^9, 
   3.663322905772899*^9}, 3.6633230289530716`*^9, {3.6640041847478957`*^9, 
   3.6640042417573957`*^9}, 3.66401420282454*^9, 3.6641098499764833`*^9, 
   3.6646180529875145`*^9, 3.6646901848865795`*^9, 3.6825221038842697`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6473191200357895`*^9, 3.653027333534164*^9, 3.6633228224827824`*^9, 
   3.6633228736028543`*^9, 3.6633229056828995`*^9, 3.6633230288630714`*^9, 
   3.6640041818286905`*^9, {3.664004212300544*^9, 3.664004241741796*^9}, 
   3.6640142003745365`*^9, 3.6641098439951415`*^9, 3.664618047044174*^9, 
   3.6646901810065737`*^9, 3.682522104679871*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", 
       RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", "NN"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{"107", "+", 
       RowBox[{"18", " ", "\[Xi]"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"6", " ", "cmsb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", 
          RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", 
          RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      1, 3]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-14 + 
     3 $CellContext`\[Xi]) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      1, 18]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (107 + 18 $CellContext`\[Xi] + 
     9 $CellContext`\[Xi]^2 + 
     6 $CellContext`cmsb (-14 + 3 $CellContext`\[Xi]) + 
     12 (-14 + 3 $CellContext`\[Xi]) 
      Log[$CellContext`p]) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.647004232139337*^9, {3.6470047554902706`*^9, 3.6470047581804247`*^9}, {
   3.6470047939814725`*^9, 3.64700480582815*^9}, {3.6470048953912725`*^9, 
   3.647004954728667*^9}, {3.647005004590519*^9, 3.647005010090833*^9}, 
   3.6470050451818404`*^9, {3.647005288948783*^9, 3.6470053109210396`*^9}, 
   3.647059757402381*^9, 3.6470637045231676`*^9, 3.6470846699947343`*^9, {
   3.6470847029216175`*^9, 3.6470847149823074`*^9}, {3.64708474876324*^9, 
   3.647084751636404*^9}, 3.6470848162460995`*^9, 3.647143621163273*^9, 
   3.6471439227165213`*^9, 3.647148486042528*^9, 3.647149922188671*^9, 
   3.647150219352668*^9, 3.6471618805936527`*^9, 3.6471619359228177`*^9, {
   3.647161975789098*^9, 3.6471619798003273`*^9}, {3.6471759030316906`*^9, 
   3.6471759178565383`*^9}, 3.6471759555366936`*^9, 3.647176238163859*^9, {
   3.647176555646018*^9, 3.6471765809304643`*^9}, 3.6471766388927794`*^9, 
   3.647176811932677*^9, {3.6471768491358047`*^9, 3.6471768626075754`*^9}, 
   3.6471769074981427`*^9, 3.64717750486031*^9, 3.647178562576808*^9, 
   3.6471786434484334`*^9, 3.6472367326919413`*^9, {3.647236857032053*^9, 
   3.6472368778402433`*^9}, 3.647237002582378*^9, 3.647319123654996*^9, 
   3.6530273348641663`*^9, 3.663322828572791*^9, {3.663322876372858*^9, 
   3.663322905772899*^9}, 3.6633230289530716`*^9, {3.6640041847478957`*^9, 
   3.6640042417573957`*^9}, 3.66401420282454*^9, 3.6641098499764833`*^9, 
   3.6646180529875145`*^9, 3.6646901848865795`*^9, 3.68252210970308*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["ghost", "Subsubsection",
 CellChangeTimes->{{3.6471789953865633`*^9, 3.647178995827588*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "cc"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"VAccb", "[", 
         RowBox[{"o1", ",", "11", ",", "22"}], "]"}], "[", "p1", "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"VAccb", "[", 
         RowBox[{"o2", ",", "21", ",", "12"}], "]"}], "[", 
        RowBox[{"-", "p2"}], "]"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Pc", "[", 
         RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Pc", "[", 
         RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}]}], 
      "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
    "ContractIndices"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ig", "[", 
    RowBox[{"SEA", ",", "cc"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "cc"}], "]"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ip", "[", 
    RowBox[{"SEA", ",", "cc"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Nu]"}], "]"}], 
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Rho]"}], "]"}]}], 
      SuperscriptBox["p0", "2"]], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "cc"}], "]"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "cc", ",", "g\[Mu]\[Nu]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "cc"}], "]"}], "-", 
       RowBox[{"Ip", "[", 
        RowBox[{"SEA", ",", "cc"}], "]"}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "cc", ",", "p\[Mu]p\[Nu]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "cc"}], "]"}], "-", 
       RowBox[{"DIM", " ", 
        RowBox[{"Ip", "[", 
         RowBox[{"SEA", ",", "cc"}], "]"}]}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6471766644862432`*^9, 3.6471766885156174`*^9}, {
   3.647176722109539*^9, 3.6471767764326463`*^9}, {3.6471768167579527`*^9, 
   3.647176832238838*^9}, {3.6471768765603733`*^9, 3.6471768941903815`*^9}, {
   3.647178119046439*^9, 3.6471781642050223`*^9}, {3.6471782055553875`*^9, 
   3.6471782348970656`*^9}, {3.6472371193430557`*^9, 3.6472371976665363`*^9}, 
   3.663323040583088*^9, {3.6633231269332085`*^9, 3.6633231356632214`*^9}, {
   3.664004256458622*^9, 3.664004260483429*^9}, {3.66400429482509*^9, 
   3.6640043002382994`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "cc", ",", "g\[Mu]\[Nu]"}], "]"}], "]"}], "[", "1", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "cc", ",", "g\[Mu]\[Nu]"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "cc", ",", "p\[Mu]p\[Nu]"}], "]"}], "]"}], "[", "1", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "cc", ",", "p\[Mu]p\[Nu]"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.647178246795746*^9, 3.6471782583774085`*^9}, {
  3.6473192151959567`*^9, 3.647319218705963*^9}, {3.6633229373529434`*^9, 
  3.663323004493037*^9}, {3.6640042775654593`*^9, 3.6640042923290854`*^9}, {
  3.6641098676474943`*^9, 3.664109873797846*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.663322981243005*^9, 3.663323004793038*^9}, 
   3.663323043343092*^9, {3.664004264929437*^9, 3.664004302921504*^9}, 
   3.6640142057145443`*^9, 3.664109875634951*^9, 3.6646180626030645`*^9, 
   3.6646901908965874`*^9, 3.6825221097966805`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"6", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"3", " ", "cmsb"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"18", " ", "NN"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      1, 6]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      1, 18]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-8 + 3 $CellContext`cmsb + 
     6 Log[$CellContext`p]) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6471782589164395`*^9, 3.647237199903664*^9, 3.65302733798417*^9, {
   3.663322981253005*^9, 3.663323004813038*^9}, 3.663323043383092*^9, {
   3.6640042649918375`*^9, 3.6640043029527044`*^9}, 3.6640142059845448`*^9, 
   3.664109876003972*^9, 3.6646180630760913`*^9, 3.664690191196588*^9, 
   3.6825221100930805`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.663322981243005*^9, 3.663323004793038*^9}, 
   3.663323043343092*^9, {3.664004264929437*^9, 3.664004302921504*^9}, 
   3.6640142057145443`*^9, 3.664109875634951*^9, 3.6646180626030645`*^9, 
   3.6646901908965874`*^9, 3.6825221101710806`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"3", " ", "cmsb"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", "NN"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      1, 3]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      1, 9]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`p^2 \
$CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-5 + 3 $CellContext`cmsb + 
     6 Log[$CellContext`p]) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6471782589164395`*^9, 3.647237199903664*^9, 3.65302733798417*^9, {
   3.663322981253005*^9, 3.663323004813038*^9}, 3.663323043383092*^9, {
   3.6640042649918375`*^9, 3.6640043029527044`*^9}, 3.6640142059845448`*^9, 
   3.664109876003972*^9, 3.6646180630760913`*^9, 3.664690191196588*^9, 
   3.682522110779482*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["scalar", "Subsubsection",
 CellChangeTimes->{{3.64717900057286*^9, 3.647179001218897*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"VA\[CurlyPhi]\[CurlyPhi]", "[", 
         RowBox[{"o1", ",", "11", ",", "22"}], "]"}], "[", 
        RowBox[{"p2", ",", "p1"}], "]"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"VA\[CurlyPhi]\[CurlyPhi]", "[", 
         RowBox[{"o2", ",", "21", ",", "12"}], "]"}], "[", 
        RowBox[{
         RowBox[{"-", "p1"}], ",", 
         RowBox[{"-", "p2"}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P\[CurlyPhi]", "[", 
         RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P\[CurlyPhi]", "[", 
         RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}]}], 
      "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
    "ContractIndices"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ig", "[", 
    RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ip", "[", 
    RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Nu]"}], "]"}], 
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Rho]"}], "]"}]}], 
      SuperscriptBox["p0", "2"]], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]", ",", "g\[Mu]\[Nu]"}], "]"}],
    "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}], "-", 
       RowBox[{"Ip", "[", 
        RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}]}], ")"}]}], "//",
     "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]", ",", "p\[Mu]p\[Nu]"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}], "-", 
       RowBox[{"DIM", " ", 
        RowBox[{"Ip", "[", 
         RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]"}], "]"}]}]}], ")"}]}], "//",
     "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6471766644862432`*^9, 3.6471766885156174`*^9}, {
   3.647176722109539*^9, 3.6471767764326463`*^9}, {3.6471768167579527`*^9, 
   3.647176832238838*^9}, {3.6471768765603733`*^9, 3.6471768941903815`*^9}, {
   3.6472372465423317`*^9, 3.647237288686742*^9}, 3.6633230345430794`*^9, {
   3.6633231428032312`*^9, 3.663323145423235*^9}, {3.6640043083035135`*^9, 
   3.6640043198983345`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]", ",", "g\[Mu]\[Nu]"}], 
     "]"}], "]"}], "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]", ",", "g\[Mu]\[Nu]"}], "]"}], 
  "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]", ",", "p\[Mu]p\[Nu]"}], 
     "]"}], "]"}], "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]", ",", "p\[Mu]p\[Nu]"}], "]"}],
   "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.647176930802476*^9, 3.6471769436962132`*^9}, {
  3.647319225148774*^9, 3.6473192284091797`*^9}, {3.663323057283111*^9, 
  3.6633230838331485`*^9}, {3.6641098819383116`*^9, 3.6641098886166935`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{3.663323085723151*^9, 3.663323147553238*^9, 
  3.6640043225503387`*^9, 3.664014206814546*^9, 3.6641098904187202`*^9, 
  3.6646180645291743`*^9, 3.6646901921665893`*^9, 3.6825221109822826`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Phi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Phi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"3", " ", "cmsb"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", "NN"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      1, 3]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Phi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      1, 9]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Phi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-8 + 
     3 $CellContext`cmsb + 
     6 Log[$CellContext`p]) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.647176944773275*^9, 3.6472372933820105`*^9, 
  3.653027338494171*^9, 3.6633230857731514`*^9, 3.6633231475732374`*^9, 
  3.664004322581539*^9, 3.664014206854546*^9, 3.6641098904687204`*^9, 
  3.664618064665182*^9, 3.6646901922465897`*^9, 3.6825221110758824`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{3.663323085723151*^9, 3.663323147553238*^9, 
  3.6640043225503387`*^9, 3.664014206814546*^9, 3.6641098904187202`*^9, 
  3.6646180645291743`*^9, 3.6646901921665893`*^9, 3.6825221111226826`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Phi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Phi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"3", " ", "cmsb"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", "NN"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      1, 3]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Phi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      1, 9]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Phi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-8 + 
     3 $CellContext`cmsb + 
     6 Log[$CellContext`p]) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.647176944773275*^9, 3.6472372933820105`*^9, 
  3.653027338494171*^9, 3.6633230857731514`*^9, 3.6633231475732374`*^9, 
  3.664004322581539*^9, 3.664014206854546*^9, 3.6641098904687204`*^9, 
  3.664618064665182*^9, 3.6646901922465897`*^9, 3.6825221111538825`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["fermion", "Subsubsection",
 CellChangeTimes->{{3.6471790066712084`*^9, 3.64717900738725*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"VA\[Lambda]b\[Lambda]\[Sigma]", "[", 
        RowBox[{"o1", ",", "11", ",", "22"}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"VA\[Lambda]b\[Lambda]\[Sigma]", "[", 
        RowBox[{"o2", ",", "21", ",", "12"}], "]"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P\[Lambda]b\[Lambda]", "[", 
         RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P\[Lambda]b\[Lambda]", "[", 
         RowBox[{"21", ",", "22"}], "]"}], "[", 
        RowBox[{"-", "p1"}], "]"}]}], "\[IndentingNewLine]", ")"}], 
     "externalfields"}], "//", "ContractIndices"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ig", "[", 
    RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}]}], "//", "Expand"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ip", "[", 
    RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Nu]"}], "]"}], 
       RowBox[{"mom", "[", 
        RowBox[{"p0", ",", "\[Rho]"}], "]"}]}], 
      SuperscriptBox["p0", "2"]], 
     RowBox[{"Int", "[", 
      RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}]}], "//", "Expand"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "\[Lambda]\[Lambda]", ",", "g\[Mu]\[Nu]"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}], "-", 
       RowBox[{"Ip", "[", 
        RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}]}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SEA", ",", "\[Lambda]\[Lambda]", ",", "p\[Mu]p\[Nu]"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"DIM", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ig", "[", 
        RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}], "-", 
       RowBox[{"DIM", " ", 
        RowBox[{"Ip", "[", 
         RowBox[{"SEA", ",", "\[Lambda]\[Lambda]"}], "]"}]}]}], ")"}]}], "//",
     "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6471766644862432`*^9, 3.6471766885156174`*^9}, {
  3.647176722109539*^9, 3.6471767764326463`*^9}, {3.6471768167579527`*^9, 
  3.647176832238838*^9}, {3.6471768765603733`*^9, 3.6471768941903815`*^9}, {
  3.6471769623642807`*^9, 3.647177107491582*^9}, {3.647177161929695*^9, 
  3.6471771683810644`*^9}, {3.6471772042091136`*^9, 3.6471772128796096`*^9}, {
  3.6471772667776923`*^9, 3.647177306269951*^9}, {3.647237302738546*^9, 
  3.6472373543805*^9}, {3.647237403248295*^9, 3.6472374035973144`*^9}, {
  3.647238070100436*^9, 3.6472381150870094`*^9}, {3.663323152653245*^9, 
  3.663323155033248*^9}, {3.6633232367833624`*^9, 3.6633232376233635`*^9}, {
  3.664004328338949*^9, 3.6640043397445693`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "\[Lambda]\[Lambda]", ",", "g\[Mu]\[Nu]"}], "]"}], 
    "]"}], "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "\[Lambda]\[Lambda]", ",", "g\[Mu]\[Nu]"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SEA", ",", "\[Lambda]\[Lambda]", ",", "p\[Mu]p\[Nu]"}], "]"}], 
    "]"}], "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SEA", ",", "\[Lambda]\[Lambda]", ",", "p\[Mu]p\[Nu]"}], "]"}], 
  "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.652863226158826*^9, 3.652863239717651*^9}, {
  3.6528632725021105`*^9, 3.6528632734889126`*^9}, {3.6633231655332627`*^9, 
  3.6633232280233507`*^9}, {3.663323460523676*^9, 3.6633234646436815`*^9}, {
  3.6633235248237658`*^9, 3.6633235267837687`*^9}, {3.664110034365053*^9, 
  3.6641100373332233`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.663323216923335*^9, 3.6633232404333677`*^9}, {
   3.663323454933668*^9, 3.663323465083682*^9}, 3.6633235274837694`*^9, 
   3.664004341851573*^9, 3.6640142070945463`*^9, 3.6641100406074104`*^9, 
   3.6646180650962067`*^9, 3.6646901925365896`*^9, 3.682522111325483*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Psi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Psi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"3", " ", "cmsb"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", "NN"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      4, 3]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Psi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      4, 9]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Psi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-5 + 
     3 $CellContext`cmsb + 
     6 Log[$CellContext`p]) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6633232171033354`*^9, 3.663323240503368*^9}, {
   3.663323454963668*^9, 3.6633234651136827`*^9}, 3.66332352750377*^9, 
   3.664004341882773*^9, 3.664014207124546*^9, 3.664110040670414*^9, 
   3.6646180652522154`*^9, 3.66469019263659*^9, 3.682522111434683*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.663323216923335*^9, 3.6633232404333677`*^9}, {
   3.663323454933668*^9, 3.663323465083682*^9}, 3.6633235274837694`*^9, 
   3.664004341851573*^9, 3.6640142070945463`*^9, 3.6641100406074104`*^9, 
   3.6646180650962067`*^9, 3.6646901925365896`*^9, 3.682522111497083*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Psi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "a", "]"}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", "NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "N\[Psi]", " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"3", " ", "cmsb"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "a", "]"}]}], " ", 
        RowBox[{"trc", "[", "b", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", "NN"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[
      4, 3]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Psi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) ($CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] - $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b]), Complex[0, 
      Rational[
      4, 9]] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`N\[Psi] \
$CellContext`p^2 $CellContext`\[Mu]\[Mu]^(4 - $CellContext`DIM) (-5 + 
     3 $CellContext`cmsb + 
     6 Log[$CellContext`p]) (-$CellContext`trc[$CellContext`a] \
$CellContext`trc[$CellContext`b] + $CellContext`NN \
$CellContext`trc[$CellContext`a, $CellContext`b])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6633232171033354`*^9, 3.663323240503368*^9}, {
   3.663323454963668*^9, 3.6633234651136827`*^9}, 3.66332352750377*^9, 
   3.664004341882773*^9, 3.664014207124546*^9, 3.664110040670414*^9, 
   3.6646180652522154`*^9, 3.66469019263659*^9, 3.682522111512683*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["result", "Subsubsection",
 CellChangeTimes->{{3.6471790182168694`*^9, 3.647179018551888*^9}, {
  3.663323731954056*^9, 3.663323732834057*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Res", "[", 
          RowBox[{"SEA", ",", "AA", ",", "g\[Mu]\[Nu]"}], "]"}], "+", 
         RowBox[{"Res", "[", 
          RowBox[{"SEA", ",", "cc", ",", "g\[Mu]\[Nu]"}], "]"}], "+", " ", 
         RowBox[{"Res", "[", 
          RowBox[{"SEA", ",", "\[CurlyPhi]\[CurlyPhi]", ",", "g\[Mu]\[Nu]"}], 
          "]"}], "+", " ", 
         RowBox[{"Res", "[", 
          RowBox[{"SEA", ",", "\[Lambda]\[Lambda]", ",", "g\[Mu]\[Nu]"}], 
          "]"}]}], "/.", 
        RowBox[{"DIM", "\[Rule]", 
         RowBox[{"4", "-", 
          RowBox[{"2", "\[Epsilon]"}]}]}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
    "Normal"}], "//", "pToL"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"I", " ", 
         SuperscriptBox["p", "2"]}]], "%"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N\[Phi]", "\[Rule]", "6"}], ",", 
        RowBox[{"N\[Psi]", "\[Rule]", "4"}]}], "}"}]}], "/.", 
     RowBox[{"\[Xi]", "\[Rule]", 
      RowBox[{"\[Xi]h", "-", "3"}]}]}], ",", "\[Epsilon]", ",", 
    "FullSimplify"}], "]"}], "/.", 
  RowBox[{"\[Xi]h", "\[Rule]", 
   RowBox[{"\[Xi]", "+", "3"}]}]}]}], "Input",
 CellChangeTimes->{{3.6471773182296352`*^9, 3.647177369840587*^9}, {
   3.647177411242955*^9, 3.647177476257674*^9}, {3.6471775213442526`*^9, 
   3.647177551762993*^9}, {3.647178269886067*^9, 3.647178292959387*^9}, {
   3.6471789393533583`*^9, 3.6471789703791327`*^9}, {3.663323286543432*^9, 
   3.6633232880934343`*^9}, {3.6633233259934874`*^9, 3.663323334083499*^9}, {
   3.663323451953664*^9, 3.6633234969837265`*^9}, 3.6633235376937838`*^9, {
   3.664618301039702*^9, 3.664618320912839*^9}, {3.664618367765518*^9, 
   3.6646184324402175`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["gp", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"trc", "[", "a", "]"}], " ", 
       RowBox[{"trc", "[", "b", "]"}]}], "-", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], 
   RowBox[{"NN", " ", "\[Epsilon]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "NN"}]], 
   RowBox[{
    SuperscriptBox["gp", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "44"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "cmsb", "+", "L"}], ")"}]}], "+", 
         "\[Xi]"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"trc", "[", "a", "]"}]}], " ", 
       RowBox[{"trc", "[", "b", "]"}]}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.647177328402217*^9, 3.6471773322504373`*^9}, {
   3.6471773664053907`*^9, 3.6471773700826015`*^9}, {3.6471774198624487`*^9, 
   3.647177476553691*^9}, {3.647177511837709*^9, 3.6471775523180246`*^9}, {
   3.6471782740583057`*^9, 3.647178293345409*^9}, {3.6471789236094575`*^9, 
   3.6471789707341533`*^9}, 3.647179020266986*^9, 3.647238125430601*^9, 
   3.6530273518341894`*^9, {3.6633232814134254`*^9, 3.663323290753438*^9}, 
   3.6633233345435*^9, {3.6633234528536654`*^9, 3.6633235002737317`*^9}, 
   3.6633235398537865`*^9, 3.664004348746785*^9, 3.6640056897737255`*^9, 
   3.6640142073145466`*^9, 3.664110045044664*^9, 3.6646180656962414`*^9, {
   3.6646183025507884`*^9, 3.6646183213918657`*^9}, {3.664618371140712*^9, 
   3.664618432722234*^9}, 3.6646901931165905`*^9, 3.682522111871484*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Lambda] self energy", "Section",
 CellChangeTimes->{{3.647236274224718*^9, 3.6472362787999797`*^9}, {
  3.648984679881573*^9, 3.648984680458606*^9}, {3.6633236750939765`*^9, 
  3.6633236755739765`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"externalfields", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "\[Nu]", "]"}], "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "o2", "]"}], ",", 
        RowBox[{"\[Beta]d", "[", "o1", "]"}]}], "]"}]}], 
     RowBox[{"mom", "[", 
      RowBox[{"p0", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"2", 
     SuperscriptBox["p0", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.647236329623887*^9, 3.647236334251151*^9}, {
   3.648984688466064*^9, 3.648984694571413*^9}, {3.648985033063774*^9, 
   3.6489850656576385`*^9}, {3.6489850968174205`*^9, 3.648985214546154*^9}, {
   3.6489855652042108`*^9, 3.648985570716526*^9}, 3.6489857572221937`*^9, {
   3.6493236011695843`*^9, 3.6493236374956617`*^9}, 3.64932377768268*^9, {
   3.6560769376401052`*^9, 3.6560769391171894`*^9}, {3.663499885615855*^9, 
   3.663499888495859*^9}, {3.663582759517778*^9, 3.663582783169131*^9}, 
   3.664016673002092*^9, 3.664016885590398*^9}],

Cell[CellGroupData[{

Cell["gluon", "Subsubsection",
 CellChangeTimes->{{3.6633237382140646`*^9, 3.6633237390740657`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Int", "[", 
   RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"VA\[Lambda]\[Lambda]b\[Sigma]b", "[", 
         RowBox[{"11", ",", "22", ",", "o1"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"VA\[Lambda]\[Lambda]b\[Sigma]b", "[", 
         RowBox[{"12", ",", "o2", ",", "21"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"PA", "[", 
          RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[Lambda]\[Lambda]b", "[", 
          RowBox[{"22", ",", "21"}], "]"}], "[", "p2", "]"}]}], 
       "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
     "ContractIndices"}], "//", "FinalIndex"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GenerateIntegrands", "[", 
     RowBox[{"Int", "[", 
      RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "]"}], "[", "1", "]"}], "//", 
   "gTo\[Lambda]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "\[Lambda]Togeff"}], "//", "pToL"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.647233749340303*^9, 3.647233905994263*^9}, {
   3.6472349215993524`*^9, 3.6472349946495304`*^9}, {3.647236339191434*^9, 
   3.6472363395304537`*^9}, {3.647318868656948*^9, 3.6473189254878483`*^9}, {
   3.6489846995206966`*^9, 3.6489847245441275`*^9}, {3.6489847657624855`*^9, 
   3.6489848357744894`*^9}, {3.6489849004641895`*^9, 3.6489849031363425`*^9}, 
   3.648985174731877*^9, {3.6489852222845964`*^9, 3.6489852348413153`*^9}, {
   3.648985424307152*^9, 3.648985438708976*^9}, {3.648985556501713*^9, 
   3.648985562153036*^9}, {3.6489856477759333`*^9, 3.648985648987003*^9}, {
   3.6489861093963366`*^9, 3.648986112659523*^9}, {3.6489891005234194`*^9, 
   3.6489891204945617`*^9}, {3.655788766478084*^9, 3.6557887871821136`*^9}, {
   3.6557889311683245`*^9, 3.6557889313283253`*^9}, {3.6560758832878*^9, 
   3.656075948873551*^9}, {3.656075982586479*^9, 3.6560759871407394`*^9}, {
   3.6633111201049786`*^9, 3.6633111254012814`*^9}, {3.6633112515634975`*^9, 
   3.6633112594809504`*^9}, {3.6633235662738237`*^9, 3.663323567673826*^9}, 
   3.6635000874217863`*^9, 3.663581931601424*^9, {3.663582343813001*^9, 
   3.6635823448710613`*^9}, {3.6639576416101847`*^9, 3.663957647707533*^9}, 
   3.6639577248599463`*^9, {3.663996957238036*^9, 3.6639969627180433`*^9}, {
   3.663997176937351*^9, 3.6639971808073564`*^9}, {3.664003993807358*^9, 
   3.6640039970229635`*^9}, 3.664005853867215*^9, {3.6640177906736937`*^9, 
   3.664017791003694*^9}, {3.6640178380627604`*^9, 3.664017838512761*^9}, {
   3.6640196350712566`*^9, 3.664019635621257*^9}, {3.664019964144726*^9, 
   3.6640199645447264`*^9}, {3.6641100628676834`*^9, 3.664110078595583*^9}, {
   3.6641107484318676`*^9, 3.664110756181878*^9}, {3.6641107990419383`*^9, 
   3.664110800631941*^9}, {3.664110843712001*^9, 3.664110872092041*^9}, {
   3.664618149692045*^9, 3.6646181503380823`*^9}, 3.664618261233425*^9, {
   3.664690609177173*^9, 3.6646906298872023`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["gYMB", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["p1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "DIM", "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"p0", ".", "p2"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"p0", ".", "p1"}], " ", 
      RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"trc", "[", "o1", "]"}], " ", 
      RowBox[{"trc", "[", "o2", "]"}]}], "-", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]f", "[", 
    RowBox[{"fo1", ",", "fo2"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["p2", "2"]}]]], "Output",
 CellChangeTimes->{
  3.6635821626666403`*^9, 3.663582346344146*^9, 3.663582661662181*^9, 
   3.6635827853372545`*^9, 3.6639572536129923`*^9, 3.6639574828571043`*^9, 
   3.6639575627326727`*^9, {3.6639576420272083`*^9, 3.663957648552582*^9}, 
   3.663957725526984*^9, {3.6639969375610075`*^9, 3.663996963808045*^9}, 
   3.663997048687167*^9, 3.663997160873328*^9, 3.6639973290265713`*^9, 
   3.6640000050315113`*^9, 3.6640000982656455`*^9, 3.664003261479184*^9, {
   3.66400399500856*^9, 3.6640040065545807`*^9}, 3.6640043736192293`*^9, 
   3.6640056987905416`*^9, {3.6640058555052185`*^9, 3.664005859202425*^9}, 
   3.6640142081345477`*^9, 3.6640166787201004`*^9, 3.6640177435356255`*^9, 
   3.664017791643695*^9, 3.6640178407687645`*^9, 3.664019636081258*^9, 
   3.6640199729307384`*^9, {3.6641100831838455`*^9, 3.664110086660941*^9}, {
   3.6641104632514687`*^9, 3.664110469491477*^9}, {3.6641107489318686`*^9, 
   3.664110756731879*^9}, 3.664110801141941*^9, {3.664110844342002*^9, 
   3.664110874212044*^9}, {3.6643475481644897`*^9, 3.6643475731645246`*^9}, 
   3.664618151940174*^9, 3.6646182827276545`*^9, 3.6646901933665905`*^9, {
   3.6646905000670204`*^9, 3.6646905036670256`*^9}, {3.6646905846471386`*^9, 
   3.6646906302572026`*^9}, 3.682522252239333*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6635821626976423`*^9, 3.6635823463171444`*^9, 3.663582660874136*^9, 
   3.6635827853122535`*^9, 3.6639572528289475`*^9, 3.6639574821910667`*^9, 
   3.6639575620656347`*^9, {3.6639576423972297`*^9, 3.663957648547581*^9}, 
   3.6639577258960056`*^9, {3.6639969376810083`*^9, 3.663996963828045*^9}, 
   3.6639970487371674`*^9, 3.6639971609333286`*^9, 3.6639973290765715`*^9, 
   3.6640000050815115`*^9, 3.6640000983156457`*^9, 3.664003261549184*^9, {
   3.66400399499296*^9, 3.6640040065389805`*^9}, 3.6640043735724287`*^9, 
   3.6640056982601404`*^9, {3.6640058553024178`*^9, 3.664005859186825*^9}, 
   3.664014207774547*^9, 3.6640166783301*^9, 3.6640177434856253`*^9, 
   3.6640177915936947`*^9, 3.6640178407587643`*^9, 3.6640196360612574`*^9, 
   3.6640199728807383`*^9, {3.664110081178731*^9, 3.664110086640941*^9}, {
   3.664110463231468*^9, 3.6641104694814773`*^9}, {3.6641107489218683`*^9, 
   3.664110756761879*^9}, 3.6641108011719418`*^9, {3.6641108444020023`*^9, 
   3.6641108742520437`*^9}, {3.66434754846449*^9, 3.664347573364525*^9}, 
   3.6646181522711926`*^9, 3.664618282887664*^9, 3.664690193466591*^9, {
   3.6646905000770206`*^9, 3.6646905037770257`*^9}, {3.664690584667139*^9, 
   3.6646906302772026`*^9}, 3.6825222522861333`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", "\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "o1", "]"}], " ", 
        RowBox[{"trc", "[", "o2", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]f", "[", 
      RowBox[{"fo1", ",", "fo2"}], "]"}]}], 
    RowBox[{"NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "cmsb", "+", "L"}], ")"}], " ", "\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "o1", "]"}]}], " ", 
        RowBox[{"trc", "[", "o2", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]f", "[", 
      RowBox[{"fo1", ",", "fo2"}], "]"}]}], "NN"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Complex[0, 
      2] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`\[Xi] \
($CellContext`trc[$CellContext`o1] $CellContext`trc[$CellContext`o2] - \
$CellContext`NN $CellContext`trc[$CellContext`o1, $CellContext`o2]) \
$CellContext`\[Delta]f[$CellContext`fo1, $CellContext`fo2], 
    Complex[0, 
      2] $CellContext`gp^2 (-1 + $CellContext`cmsb + $CellContext`L) \
$CellContext`NN^(-1) $CellContext`\[Xi] (-$CellContext`trc[$CellContext`o1] \
$CellContext`trc[$CellContext`o2] + $CellContext`NN \
$CellContext`trc[$CellContext`o1, $CellContext`o2]) \
$CellContext`\[Delta]f[$CellContext`fo1, $CellContext`fo2]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6635821626666403`*^9, 3.663582346344146*^9, 3.663582661662181*^9, 
   3.6635827853372545`*^9, 3.6639572536129923`*^9, 3.6639574828571043`*^9, 
   3.6639575627326727`*^9, {3.6639576420272083`*^9, 3.663957648552582*^9}, 
   3.663957725526984*^9, {3.6639969375610075`*^9, 3.663996963808045*^9}, 
   3.663997048687167*^9, 3.663997160873328*^9, 3.6639973290265713`*^9, 
   3.6640000050315113`*^9, 3.6640000982656455`*^9, 3.664003261479184*^9, {
   3.66400399500856*^9, 3.6640040065545807`*^9}, 3.6640043736192293`*^9, 
   3.6640056987905416`*^9, {3.6640058555052185`*^9, 3.664005859202425*^9}, 
   3.6640142081345477`*^9, 3.6640166787201004`*^9, 3.6640177435356255`*^9, 
   3.664017791643695*^9, 3.6640178407687645`*^9, 3.664019636081258*^9, 
   3.6640199729307384`*^9, {3.6641100831838455`*^9, 3.664110086660941*^9}, {
   3.6641104632514687`*^9, 3.664110469491477*^9}, {3.6641107489318686`*^9, 
   3.664110756731879*^9}, 3.664110801141941*^9, {3.664110844342002*^9, 
   3.664110874212044*^9}, {3.6643475481644897`*^9, 3.6643475731645246`*^9}, 
   3.664618151940174*^9, 3.6646182827276545`*^9, 3.6646901933665905`*^9, {
   3.6646905000670204`*^9, 3.6646905036670256`*^9}, {3.6646905846471386`*^9, 
   3.6646906302572026`*^9}, 3.6825222535809355`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["scalar \[CurlyPhi]", "Subsubsection",
 CellChangeTimes->{{3.663323743344072*^9, 3.663323744114073*^9}, {
  3.6640160688332253`*^9, 3.664016070153227*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Int", "[", 
   RowBox[{"SE\[Lambda]", ",", "\[CurlyPhi]"}], "]"}], "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"V\[CurlyPhi]\[Lambda]b\[Lambda]b", "[", 
         RowBox[{"11", ",", "22", ",", "o1"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"V\[CurlyPhi]\[Lambda]\[Lambda]", "[", 
         RowBox[{"12", ",", "o2", ",", "21"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[CurlyPhi]", "[", 
          RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P\[Lambda]b\[Lambda]", "[", 
          RowBox[{"22", ",", "21"}], "]"}], "[", 
         RowBox[{"-", "p2"}], "]"}]}], "\[IndentingNewLine]", ")"}], 
      "externalfields"}], "//", "ContractIndices"}], "//", "FinalIndex"}], "//",
    "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SE\[Lambda]", ",", "\[CurlyPhi]"}], "]"}], "]"}], "[", "1", 
   "]"}], "/.", 
  RowBox[{"N\[Psi]", "\[Rule]", "4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Lambda]", ",", "\[CurlyPhi]"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
          RowBox[{"DIM", "\[Rule]", 
           RowBox[{"4", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", "pToL"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.648985312447754*^9, 3.648985316391979*^9}, {
   3.6489853735472484`*^9, 3.6489853775234756`*^9}, {3.6489854289984202`*^9, 
   3.648985485419647*^9}, {3.648985675044493*^9, 3.6489856760935535`*^9}, {
   3.648986074250326*^9, 3.648986121483028*^9}, {3.6493238251933975`*^9, 
   3.6493238622765183`*^9}, {3.6493242791193604`*^9, 
   3.6493242877678547`*^9}, {3.649324364070219*^9, 3.6493243671553955`*^9}, {
   3.655788796607128*^9, 3.6557888346571836`*^9}, {3.6560769597943726`*^9, 
   3.6560769600763884`*^9}, {3.6633109756077137`*^9, 
   3.6633109833481565`*^9}, {3.663311266859372*^9, 3.6633112682234507`*^9}, {
   3.663323572763833*^9, 3.6633235732338333`*^9}, {3.6633236091438837`*^9, 
   3.663323613043889*^9}, {3.6635826863725944`*^9, 3.6635827084938593`*^9}, {
   3.663582793622729*^9, 3.663582796997922*^9}, {3.664000112925666*^9, 
   3.664000116550672*^9}, 3.664005863322832*^9, {3.664016193049403*^9, 
   3.664016200689414*^9}, {3.664110095780954*^9, 3.6641101048009663`*^9}, 
   3.6641104222214108`*^9, 3.6641106661617527`*^9, {3.664110736951852*^9, 
   3.6641107417418585`*^9}, 3.664618157517493*^9, 3.6646182656426773`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["gYMB", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "N\[Psi]"}], ")"}], " ", 
   RowBox[{"p0", ".", "p2"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"trc", "[", "o1", "]"}], " ", 
      RowBox[{"trc", "[", "o2", "]"}]}], "-", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]f", "[", 
    RowBox[{"fo1", ",", "fo2"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "2"]}]]], "Output",
 CellChangeTimes->{{3.6489854746130295`*^9, 3.6489854860066805`*^9}, {
   3.64898565383328*^9, 3.6489856764825754`*^9}, 3.648985760380374*^9, {
   3.6489860804026785`*^9, 3.648986122097063*^9}, 3.64932347399931*^9, {
   3.6493236220277767`*^9, 3.64932364079885*^9}, 3.6493237802808285`*^9, {
   3.649323816186882*^9, 3.6493238256514235`*^9}, 3.649323862701543*^9, {
   3.6493242759951816`*^9, 3.649324288238882*^9}, 3.649324367598421*^9, {
   3.6557888009771347`*^9, 3.6557888350571847`*^9}, 3.655789129701617*^9, 
   3.655792569727662*^9, 3.655798296794342*^9, 3.656075060050813*^9, 
   3.656076911060585*^9, {3.65607694419948*^9, 3.656076960483412*^9}, 
   3.6560898692957535`*^9, {3.6633109713484697`*^9, 3.6633109839761925`*^9}, 
   3.663311098901766*^9, {3.6633111453354216`*^9, 3.6633111683217363`*^9}, 
   3.6633112688174844`*^9, 3.6633235738338346`*^9, 3.6633236204439*^9, 
   3.663498750802251*^9, {3.663582664233328*^9, 3.663582708948886*^9}, {
   3.6635827867883377`*^9, 3.6635827973509417`*^9}, 3.663957874891527*^9, 
   3.6639973337165775`*^9, 3.664000049273575*^9, {3.66400010126565*^9, 
   3.6640001169806724`*^9}, 3.6640032700191956`*^9, 3.664004376536434*^9, 
   3.6640058638532333`*^9, 3.664014208314548*^9, 3.6640160308221703`*^9, 
   3.6640162023594165`*^9, 3.6640166852401094`*^9, 3.6640167312921762`*^9, 
   3.6640168873504004`*^9, 3.664017848711776*^9, 3.66411010739097*^9, {
   3.664110410611395*^9, 3.6641104226314116`*^9}, 3.664110470791479*^9, 
   3.6641105869216413`*^9, {3.664110656651739*^9, 3.664110666521753*^9}, {
   3.6641107378218527`*^9, 3.6641107421618586`*^9}, 3.6641113736227427`*^9, 
   3.6646181597666216`*^9, 3.6646182831786804`*^9, 3.6646901949465933`*^9, 
   3.6825222537057357`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.648985474590028*^9, 3.648985485950678*^9}, {
   3.648985653766276*^9, 3.648985676457574*^9}, 3.6489857603573728`*^9, {
   3.648986080379677*^9, 3.648986122092063*^9}, 3.649323473975309*^9, {
   3.649323621999775*^9, 3.6493236407788496`*^9}, 3.6493237802618275`*^9, {
   3.6493238161828823`*^9, 3.6493238256474233`*^9}, 3.6493238627545457`*^9, {
   3.6493242760251837`*^9, 3.649324288233882*^9}, 3.6493243675924206`*^9, {
   3.6557888009771347`*^9, 3.6557888350771847`*^9}, 3.6557891297216167`*^9, 
   3.6557925697476625`*^9, 3.655798296814342*^9, 3.656075060070813*^9, 
   3.656076911064585*^9, {3.656076944217481*^9, 3.656076960487412*^9}, 
   3.6560898693177547`*^9, {3.6633109713734713`*^9, 3.6633109839801927`*^9}, 
   3.663311098908766*^9, {3.6633111453404217`*^9, 3.663311168325736*^9}, 
   3.6633112688394856`*^9, 3.663323573853834*^9, 3.6633236204638996`*^9, 
   3.663498750822251*^9, {3.6635826642723303`*^9, 3.663582708957886*^9}, {
   3.66358278681734*^9, 3.6635827973719435`*^9}, 3.663957875058537*^9, 
   3.663997333736578*^9, 3.6640000492935753`*^9, {3.6640001012756495`*^9, 
   3.6640001169806724`*^9}, 3.664003270039196*^9, 3.6640043765520344`*^9, 
   3.6640058638688335`*^9, 3.664014208334548*^9, 3.66401603085217*^9, 
   3.664016202369416*^9, 3.6640166852901096`*^9, 3.6640167313121758`*^9, 
   3.6640168874704003`*^9, 3.6640178488317757`*^9, 3.6641101075009704`*^9, {
   3.664110410631395*^9, 3.6641104226514115`*^9}, 3.6641104708114786`*^9, 
   3.6641105870516415`*^9, {3.6641106567617393`*^9, 3.664110666541753*^9}, {
   3.664110737841853*^9, 3.664110742181859*^9}, 3.664111373642743*^9, 
   3.6646181599076295`*^9, 3.664618283245684*^9, 3.664690194976593*^9, 
   3.6825222537369356`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", 
   SuperscriptBox["gYMB", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"i", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], "+", 
     RowBox[{"i", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"i", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"trc", "[", "o1", "]"}], " ", 
      RowBox[{"trc", "[", "o2", "]"}]}], "-", 
     RowBox[{"NN", " ", 
      RowBox[{"trc", "[", 
       RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]f", "[", 
    RowBox[{"fo1", ",", "fo2"}], "]"}]}], 
  SuperscriptBox["p", "2"]]], "Output",
 CellChangeTimes->{{3.6489854746130295`*^9, 3.6489854860066805`*^9}, {
   3.64898565383328*^9, 3.6489856764825754`*^9}, 3.648985760380374*^9, {
   3.6489860804026785`*^9, 3.648986122097063*^9}, 3.64932347399931*^9, {
   3.6493236220277767`*^9, 3.64932364079885*^9}, 3.6493237802808285`*^9, {
   3.649323816186882*^9, 3.6493238256514235`*^9}, 3.649323862701543*^9, {
   3.6493242759951816`*^9, 3.649324288238882*^9}, 3.649324367598421*^9, {
   3.6557888009771347`*^9, 3.6557888350571847`*^9}, 3.655789129701617*^9, 
   3.655792569727662*^9, 3.655798296794342*^9, 3.656075060050813*^9, 
   3.656076911060585*^9, {3.65607694419948*^9, 3.656076960483412*^9}, 
   3.6560898692957535`*^9, {3.6633109713484697`*^9, 3.6633109839761925`*^9}, 
   3.663311098901766*^9, {3.6633111453354216`*^9, 3.6633111683217363`*^9}, 
   3.6633112688174844`*^9, 3.6633235738338346`*^9, 3.6633236204439*^9, 
   3.663498750802251*^9, {3.663582664233328*^9, 3.663582708948886*^9}, {
   3.6635827867883377`*^9, 3.6635827973509417`*^9}, 3.663957874891527*^9, 
   3.6639973337165775`*^9, 3.664000049273575*^9, {3.66400010126565*^9, 
   3.6640001169806724`*^9}, 3.6640032700191956`*^9, 3.664004376536434*^9, 
   3.6640058638532333`*^9, 3.664014208314548*^9, 3.6640160308221703`*^9, 
   3.6640162023594165`*^9, 3.6640166852401094`*^9, 3.6640167312921762`*^9, 
   3.6640168873504004`*^9, 3.664017848711776*^9, 3.66411010739097*^9, {
   3.664110410611395*^9, 3.6641104226314116`*^9}, 3.664110470791479*^9, 
   3.6641105869216413`*^9, {3.664110656651739*^9, 3.664110666521753*^9}, {
   3.6641107378218527`*^9, 3.6641107421618586`*^9}, 3.6641113736227427`*^9, 
   3.6646181597666216`*^9, 3.6646182831786804`*^9, 3.6646901949465933`*^9, 
   3.682522253752536*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"trc", "[", "o1", "]"}], " ", 
        RowBox[{"trc", "[", "o2", "]"}]}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]f", "[", 
      RowBox[{"fo1", ",", "fo2"}], "]"}]}], 
    RowBox[{"NN", " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["gp", "2"], " ", 
     SuperscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", "-", "DIM"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "cmsb", "+", "L", "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "\[Mu]\[Mu]", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"trc", "[", "o1", "]"}]}], " ", 
        RowBox[{"trc", "[", "o2", "]"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"trc", "[", 
         RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]f", "[", 
      RowBox[{"fo1", ",", "fo2"}], "]"}]}], "NN"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Complex[0, 
      6] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) ($CellContext`trc[$CellContext`o1] \
$CellContext`trc[$CellContext`o2] - $CellContext`NN \
$CellContext`trc[$CellContext`o1, $CellContext`o2]) \
$CellContext`\[Delta]f[$CellContext`fo1, $CellContext`fo2], 
    Complex[
     0, 6] $CellContext`gp^2 $CellContext`NN^(-1) $CellContext`\[Mu]\[Mu]^(
      4 - $CellContext`DIM) (-2 + $CellContext`cmsb + $CellContext`L + 
     2 Log[$CellContext`\[Mu]\[Mu]]) (-$CellContext`trc[$CellContext`o1] \
$CellContext`trc[$CellContext`o2] + $CellContext`NN \
$CellContext`trc[$CellContext`o1, $CellContext`o2]) \
$CellContext`\[Delta]f[$CellContext`fo1, $CellContext`fo2]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6489854746130295`*^9, 3.6489854860066805`*^9}, {
   3.64898565383328*^9, 3.6489856764825754`*^9}, 3.648985760380374*^9, {
   3.6489860804026785`*^9, 3.648986122097063*^9}, 3.64932347399931*^9, {
   3.6493236220277767`*^9, 3.64932364079885*^9}, 3.6493237802808285`*^9, {
   3.649323816186882*^9, 3.6493238256514235`*^9}, 3.649323862701543*^9, {
   3.6493242759951816`*^9, 3.649324288238882*^9}, 3.649324367598421*^9, {
   3.6557888009771347`*^9, 3.6557888350571847`*^9}, 3.655789129701617*^9, 
   3.655792569727662*^9, 3.655798296794342*^9, 3.656075060050813*^9, 
   3.656076911060585*^9, {3.65607694419948*^9, 3.656076960483412*^9}, 
   3.6560898692957535`*^9, {3.6633109713484697`*^9, 3.6633109839761925`*^9}, 
   3.663311098901766*^9, {3.6633111453354216`*^9, 3.6633111683217363`*^9}, 
   3.6633112688174844`*^9, 3.6633235738338346`*^9, 3.6633236204439*^9, 
   3.663498750802251*^9, {3.663582664233328*^9, 3.663582708948886*^9}, {
   3.6635827867883377`*^9, 3.6635827973509417`*^9}, 3.663957874891527*^9, 
   3.6639973337165775`*^9, 3.664000049273575*^9, {3.66400010126565*^9, 
   3.6640001169806724`*^9}, 3.6640032700191956`*^9, 3.664004376536434*^9, 
   3.6640058638532333`*^9, 3.664014208314548*^9, 3.6640160308221703`*^9, 
   3.6640162023594165`*^9, 3.6640166852401094`*^9, 3.6640167312921762`*^9, 
   3.6640168873504004`*^9, 3.664017848711776*^9, 3.66411010739097*^9, {
   3.664110410611395*^9, 3.6641104226314116`*^9}, 3.664110470791479*^9, 
   3.6641105869216413`*^9, {3.664110656651739*^9, 3.664110666521753*^9}, {
   3.6641107378218527`*^9, 3.6641107421618586`*^9}, 3.6641113736227427`*^9, 
   3.6646181597666216`*^9, 3.6646182831786804`*^9, 3.6646901949465933`*^9, 
   3.682522253908536*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["scalar \[Phi]", "Subsubsection",
 CellChangeTimes->{{3.663323743344072*^9, 3.663323744114073*^9}, {
  3.664016073693232*^9, 3.6640160744932327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"V\[Phi]\[Lambda]\[Lambda]", "[", 
          RowBox[{"11", ",", "22", ",", "o2"}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]b", "[", 
          RowBox[{"12", ",", "o1", ",", "21"}], "]"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P\[Phi]", "[", 
           RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P\[Lambda]b\[Lambda]", "[", 
           RowBox[{"21", ",", "22"}], "]"}], "[", 
          RowBox[{"-", "p2"}], "]"}]}], "\[IndentingNewLine]", ")"}], 
       "externalfields"}], "//", "ContractIndices"}], "//", "FinalIndex"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", 
      RowBox[{"Int", "[", 
       RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "]"}], "[", 
     "1", "]"}], "//", "gTo\[Lambda]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
           RowBox[{"DIM", "\[Rule]", 
            RowBox[{"4", "-", 
             RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "\[Lambda]Togeff"}], "//", "pToL"}], "//", "Normal"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Res", "[", 
       RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"trc", "[", "a_", "]"}], "\[RuleDelayed]", 
       RowBox[{
        SqrtBox["NN"], 
        RowBox[{"trc", "[", "a", "]"}]}]}]}], ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"trc", "[", "a_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["NN"]], 
     RowBox[{"trc", "[", "a", "]"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.648985312447754*^9, 3.648985316391979*^9}, {
   3.6489853735472484`*^9, 3.6489853775234756`*^9}, {3.6489854289984202`*^9, 
   3.648985485419647*^9}, {3.648985675044493*^9, 3.6489856760935535`*^9}, {
   3.648986074250326*^9, 3.648986121483028*^9}, {3.6493238251933975`*^9, 
   3.6493238622765183`*^9}, {3.6493242791193604`*^9, 
   3.6493242877678547`*^9}, {3.649324364070219*^9, 3.6493243671553955`*^9}, {
   3.655788796607128*^9, 3.6557888346571836`*^9}, {3.6560769597943726`*^9, 
   3.6560769600763884`*^9}, {3.6633109756077137`*^9, 
   3.6633109833481565`*^9}, {3.663311266859372*^9, 3.6633112682234507`*^9}, {
   3.663323572763833*^9, 3.6633235732338333`*^9}, {3.6633236091438837`*^9, 
   3.663323613043889*^9}, {3.6635826863725944`*^9, 3.6635827084938593`*^9}, {
   3.663582793622729*^9, 3.663582796997922*^9}, {3.664000112925666*^9, 
   3.664000116550672*^9}, 3.664005863322832*^9, {3.6640161057402773`*^9, 
   3.6640162877705393`*^9}, {3.6640163876976824`*^9, 
   3.6640164513077736`*^9}, {3.664016528000883*^9, 3.6640165461139097`*^9}, {
   3.6640166445500507`*^9, 3.664016662702078*^9}, {3.664016740510189*^9, 
   3.6640168390623307`*^9}, {3.664016905568427*^9, 3.664016977219528*^9}, {
   3.6640170427166214`*^9, 3.664017073800666*^9}, {3.664017116763727*^9, 
   3.6640171224137354`*^9}, {3.6640184674236617`*^9, 3.664018468163663*^9}, 
   3.6640185082597203`*^9, 3.6640187072690043`*^9, {3.6640188812522535`*^9, 
   3.6640189355843306`*^9}, {3.664019483582038*^9, 3.6640195833211823`*^9}, {
   3.6640199678007317`*^9, 3.664019968130732*^9}, {3.6641101154709816`*^9, 
   3.66411015016103*^9}, 3.6646181639028583`*^9, 3.6646182693018866`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6640195403411207`*^9, 3.6640195466011295`*^9}, {
   3.664019576861173*^9, 3.664019583921183*^9}, 3.6640199695407343`*^9, 
   3.664110133471007*^9, 3.6646181657749653`*^9, 3.6646182840077276`*^9, 
   3.6646901956665945`*^9, 3.6646904123168974`*^9, 3.6646905059370284`*^9, 
   3.682522255078538*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "\[Epsilon]"}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["gp", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "cmsb", "+", "L"}], ")"}], " ", 
      "\[Epsilon]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"trc", "[", 
       RowBox[{"o1", ",", "o2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", "NN"], 
      RowBox[{
       RowBox[{"trc", "[", "o1", "]"}], " ", 
       RowBox[{"trc", "[", "o2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], " ", 
          RowBox[{"\[Rho]d", "[", 
           RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}], " ", 
          RowBox[{"\[Rho]d", "[", 
           RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}]}], 
        ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.664019529375104*^9, 3.6640195472611303`*^9}, {
   3.664019577411174*^9, 3.6640195840111833`*^9}, 3.6640199725207376`*^9, 
   3.664110138621014*^9, 3.664618174159445*^9, 3.6646182898960648`*^9, 
   3.6646902006766014`*^9, 3.6646904187969065`*^9, 3.664690511137036*^9, 
   3.6825222593841457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"V\[Phi]b\[Lambda]\[Lambda]", "[", 
          RowBox[{"11", ",", "22", ",", "o2"}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"V\[Phi]\[Lambda]b\[Lambda]b", "[", 
          RowBox[{"12", ",", "o1", ",", "21"}], "]"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P\[Phi]", "[", 
           RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P\[Lambda]b\[Lambda]", "[", 
           RowBox[{"21", ",", "22"}], "]"}], "[", 
          RowBox[{"-", "p2"}], "]"}]}], "\[IndentingNewLine]", ")"}], 
       "externalfields"}], "//", "ContractIndices"}], "//", "FinalIndex"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", 
      RowBox[{"Int", "[", 
       RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "]"}], "[", 
     "1", "]"}], "//", "gTo\[Lambda]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
           RowBox[{"DIM", "\[Rule]", 
            RowBox[{"4", "-", 
             RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "\[Lambda]Togeff"}], "//", "pToL"}], "//", "Normal"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Res", "[", 
       RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"trc", "[", "a_", "]"}], "\[RuleDelayed]", 
       RowBox[{
        SqrtBox["NN"], 
        RowBox[{"trc", "[", "a", "]"}]}]}]}], ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"trc", "[", "a_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["NN"]], 
     RowBox[{"trc", "[", "a", "]"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.6640195943311977`*^9, 3.6640196050512133`*^9}, {
   3.6640199725907383`*^9, 3.664019972970739*^9}, {3.6641101413110175`*^9, 
   3.66411015727104*^9}, 3.664110365651332*^9, 3.6646181670670395`*^9, 
   3.6646905394070754`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.664019605591214*^9, 3.6640199749607415`*^9, 3.664110158741042*^9, 
   3.6641103661513324`*^9, 3.6646181755025215`*^9, 3.6646182903120885`*^9, 
   3.6646902015166025`*^9, 3.664690419306907*^9, {3.664690511967037*^9, 
   3.664690540367077*^9}, 3.682522259914547*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "\[Epsilon]"}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["gp", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "cmsb", "+", "L"}], ")"}], " ", 
      "\[Epsilon]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"trc", "[", 
       RowBox[{"o1", ",", "o2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", "NN"], 
      RowBox[{
       RowBox[{"trc", "[", "o1", "]"}], " ", 
       RowBox[{"trc", "[", "o2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]t", "[", 
           RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], " ", 
          RowBox[{"\[Rho]td", "[", 
           RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Rho]t", "[", 
           RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}], " ", 
          RowBox[{"\[Rho]td", "[", 
           RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}]}], 
        ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6641103713013396`*^9, 3.664618183546982*^9, 3.6646182905141*^9, 
   3.6646902066766095`*^9, 3.664690425626916*^9, {3.6646905172570443`*^9, 
   3.664690544297082*^9}, 3.6825222647349553`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
result for real scalars \[CurlyPhi] in N=4 SYM (exact)\
\>", "Subsubsection",
 CellChangeTimes->{{3.66332374888408*^9, 3.663323749684081*^9}, {
  3.664020234980116*^9, 3.6640202378001194`*^9}, {3.682522783670867*^9, 
  3.682522793561284*^9}, {3.6825228275537434`*^9, 3.68252283104815*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"SE\[Lambda]", ",", "g", ",", "exact"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GenerateIntegrands", "[", 
           RowBox[{"Int", "[", 
            RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "]"}], "[", "1", "]"}], 
         "//", "Simplify"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"a_", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"0", ",", "a_"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"a_", ",", 
            RowBox[{"-", "1"}]}], "]"}], "\[Rule]", "0"}]}], "}"}]}], "/.", 
      RowBox[{
       RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", "\[Xi]", 
     ",", "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"SE\[Lambda]", ",", "\[CurlyPhi]", ",", "exact"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GenerateIntegrands", "[", 
           RowBox[{"Int", "[", 
            RowBox[{"SE\[Lambda]", ",", "\[CurlyPhi]"}], "]"}], "]"}], "[", 
          "1", "]"}], "/.", 
         RowBox[{"N\[Psi]", "\[Rule]", "4"}]}], ")"}], "//", "Simplify"}], 
      ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"GG", "[", 
         RowBox[{"a_", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"GG", "[", 
         RowBox[{"0", ",", "a_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"GG", "[", 
         RowBox[{"a_", ",", 
          RowBox[{"-", "1"}]}], "]"}], "\[Rule]", "0"}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SE\[Lambda]", "[", 
    RowBox[{"1", ",", "exact"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"intsolveL1", "[", 
        RowBox[{
         RowBox[{"Res", "[", 
          RowBox[{"SE\[Lambda]", ",", "g", ",", "exact"}], "]"}], "+", 
         RowBox[{"Res", "[", 
          RowBox[{"SE\[Lambda]", ",", "\[CurlyPhi]", ",", "exact"}], "]"}]}], 
        "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
           RowBox[{
            RowBox[{"a", "\[LessEqual]", "0"}], "||", 
            RowBox[{"b", "\[LessEqual]", "0"}]}]}], "\[RuleDelayed]", "0"}]}],
         "}"}]}], "//", "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648987407866605*^9, 3.648987580353471*^9}, {
   3.649323510482397*^9, 3.649323561997343*^9}, {3.649324372446698*^9, 
   3.649324374309805*^9}, 3.6493244519902477`*^9, {3.663310998564027*^9, 
   3.6633110030732846`*^9}, {3.663998394299193*^9, 3.6639984478212695`*^9}, {
   3.663998489280329*^9, 3.6639984965803394`*^9}, {3.6639985738814507`*^9, 
   3.6639985827834635`*^9}, {3.663998618592515*^9, 3.6639986873876133`*^9}, {
   3.6640001637287397`*^9, 3.664000224994828*^9}, {3.664019982320752*^9, 
   3.664019984570755*^9}, {3.664020014875798*^9, 3.664020027465816*^9}, {
   3.664020229097107*^9, 3.6640202309671097`*^9}, {3.6641101789110703`*^9, 
   3.6641102427811594`*^9}, {3.6641102855712194`*^9, 
   3.6641102877912226`*^9}, {3.664110691081787*^9, 3.6641107131818185`*^9}, {
   3.664110887902063*^9, 3.664110906192088*^9}, {3.6641109488221483`*^9, 
   3.664110959052162*^9}, {3.6641110316122637`*^9, 3.664111112482377*^9}, {
   3.6641111442224216`*^9, 3.664111250722571*^9}, {3.6641113475627065`*^9, 
   3.6641114659628725`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6493235121244907`*^9, 3.649323562322362*^9}, {
   3.6493236197716475`*^9, 3.649323642951974*^9}, 3.6493237824459524`*^9, 
   3.6493243754488697`*^9, 3.649324452267264*^9, 3.6493246123744216`*^9, 
   3.656089898359416*^9, {3.6633109946418023`*^9, 3.6633110034893084`*^9}, {
   3.6633111039340534`*^9, 3.6633111094213676`*^9}, {3.663311148057577*^9, 
   3.6633111699348288`*^9}, 3.6633112779240055`*^9, 3.6633236231239033`*^9, 
   3.6633237589240932`*^9, 3.663498752652253*^9, 3.6635829145256443`*^9, 
   3.663998381810175*^9, {3.6639984308382454`*^9, 3.6639984482512703`*^9}, 
   3.663998490540331*^9, 3.663998583133464*^9, {3.663998618962515*^9, 
   3.663998687637614*^9}, 3.6640001391917043`*^9, {3.6640001701187487`*^9, 
   3.6640001832927685`*^9}, 3.664000225534829*^9, 3.664003272289199*^9, 
   3.664004384898049*^9, 3.6640058674120398`*^9, 3.6640059047041054`*^9, 
   3.6640142084545484`*^9, 3.664020017645802*^9, 3.6641101705610585`*^9, 
   3.664110203071104*^9, {3.6641102333311462`*^9, 3.66411024314116*^9}, 
   3.6641102884212236`*^9, 3.664110372921342*^9, {3.6641106752317653`*^9, 
   3.664110713681819*^9}, {3.6641108926520696`*^9, 3.664110906582089*^9}, 
   3.664110959582163*^9, {3.664111048502288*^9, 3.6641111133023787`*^9}, {
   3.664111145002423*^9, 3.6641112511225715`*^9}, {3.664111347852707*^9, 
   3.6641113643327303`*^9}, {3.664111394982773*^9, 3.664111466332873*^9}, 
   3.664618183713991*^9, 3.6646182905741034`*^9, 3.6646902067266097`*^9, 
   3.664690397566877*^9, 3.664690546377085*^9, 3.664690633967208*^9, 
   3.6825222647817554`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6493235121244907`*^9, 3.649323562322362*^9}, {
   3.6493236197716475`*^9, 3.649323642951974*^9}, 3.6493237824459524`*^9, 
   3.6493243754488697`*^9, 3.649324452267264*^9, 3.6493246123744216`*^9, 
   3.656089898359416*^9, {3.6633109946418023`*^9, 3.6633110034893084`*^9}, {
   3.6633111039340534`*^9, 3.6633111094213676`*^9}, {3.663311148057577*^9, 
   3.6633111699348288`*^9}, 3.6633112779240055`*^9, 3.6633236231239033`*^9, 
   3.6633237589240932`*^9, 3.663498752652253*^9, 3.6635829145256443`*^9, 
   3.663998381810175*^9, {3.6639984308382454`*^9, 3.6639984482512703`*^9}, 
   3.663998490540331*^9, 3.663998583133464*^9, {3.663998618962515*^9, 
   3.663998687637614*^9}, 3.6640001391917043`*^9, {3.6640001701187487`*^9, 
   3.6640001832927685`*^9}, 3.664000225534829*^9, 3.664003272289199*^9, 
   3.664004384898049*^9, 3.6640058674120398`*^9, 3.6640059047041054`*^9, 
   3.6640142084545484`*^9, 3.664020017645802*^9, 3.6641101705610585`*^9, 
   3.664110203071104*^9, {3.6641102333311462`*^9, 3.66411024314116*^9}, 
   3.6641102884212236`*^9, 3.664110372921342*^9, {3.6641106752317653`*^9, 
   3.664110713681819*^9}, {3.6641108926520696`*^9, 3.664110906582089*^9}, 
   3.664110959582163*^9, {3.664111048502288*^9, 3.6641111133023787`*^9}, {
   3.664111145002423*^9, 3.6641112511225715`*^9}, {3.664111347852707*^9, 
   3.6641113643327303`*^9}, {3.664111394982773*^9, 3.664111466332873*^9}, 
   3.664618183713991*^9, 3.6646182905741034`*^9, 3.6646902067266097`*^9, 
   3.664690397566877*^9, 3.664690546377085*^9, 3.664690633967208*^9, 
   3.6825222651405563`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"toFunction", "[", 
             RowBox[{"SE\[Lambda]", "[", 
              RowBox[{"1", ",", "exact"}], "]"}], "]"}], "/.", 
            RowBox[{"DIM", "\[Rule]", 
             RowBox[{"4", "-", 
              RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}],
         "//", "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", "pToL"}], 
     ")"}], "/.", 
    RowBox[{"L", "\[Rule]", 
     RowBox[{"L", "-", "cmsb"}]}]}], ",", "\[Epsilon]", ",", "FullSimplify"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.649324549778841*^9, 3.6493245944513965`*^9}, {
  3.6633110341750636`*^9, 3.663311038788327*^9}, {3.663311181309479*^9, 
  3.6633111828075647`*^9}, {3.6633112824682655`*^9, 3.6633112876555614`*^9}, {
  3.6633113238546324`*^9, 3.6633114299407*^9}, {3.6635829396920834`*^9, 
  3.6635829434732995`*^9}, {3.664003281536212*^9, 3.664003322571271*^9}, {
  3.6640200610608644`*^9, 3.664020064560869*^9}, {3.664110256601179*^9, 
  3.664110269721197*^9}, {3.664110324961275*^9, 3.664110347431306*^9}, {
  3.664111291012627*^9, 3.664111326172676*^9}, {3.664111470122878*^9, 
  3.664111474472884*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"trc", "[", "o1", "]"}], " ", 
       RowBox[{"trc", "[", "o2", "]"}]}], "-", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}]}], 
   RowBox[{"NN", " ", "\[Epsilon]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "-", "\[Xi]", "+", 
      RowBox[{"L", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"trc", "[", "o1", "]"}]}], " ", 
       RowBox[{"trc", "[", "o2", "]"}]}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}]}], "NN"], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "NN"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "2"], " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
      RowBox[{"12", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"trc", "[", "o1", "]"}]}], " ", 
       RowBox[{"trc", "[", "o2", "]"}]}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"trc", "[", 
        RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]f", "[", 
     RowBox[{"fo1", ",", "fo2"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.664111477142888*^9, 3.6646181917154493`*^9, 
  3.6646182923982077`*^9, 3.6646902106566153`*^9, 3.664690400646881*^9, 
  3.664690549257089*^9, 3.66469063581721*^9, 3.682522268697362*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "divergent result for complex scalars \[Phi] in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "-deformation"
}], "Subsubsection",
 CellChangeTimes->{{3.66332374888408*^9, 3.663323749684081*^9}, {
  3.664020234980116*^9, 3.664020255206145*^9}, {3.6825227995360947`*^9, 
  3.6825228236069365`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{
         RowBox[{"Res", "[", 
          RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "+", 
         RowBox[{"Res", "[", 
          RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "+", 
         RowBox[{"Res", "[", 
          RowBox[{"SE\[Lambda]", ",", "g"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], ",", "trc", ",", 
    "Simplify"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}]}], "\[Rule]", 
       RowBox[{"12", 
        RowBox[{"\[Delta]f", "[", 
         RowBox[{"fo1", ",", "fo2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}]}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"\[Delta]f", "[", 
         RowBox[{"fo1", ",", "fo2"}], "]"}], " ", 
        RowBox[{"SumofCos", "[", 
         RowBox[{"fo1", ",", "fo1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
     "}"}]}], ",", "trc", ",", "Simplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.664019616057229*^9, 3.664019648973276*^9}, {
   3.6640197393874054`*^9, 3.664019768295447*^9}, {3.6640198298605347`*^9, 
   3.664019920876664*^9}, 3.664020084204899*^9, {3.6640201480779905`*^9, 
   3.6640201903780518`*^9}, {3.664690381596854*^9, 3.6646903944468727`*^9}, {
   3.6646904538669558`*^9, 3.664690459466964*^9}, {3.6646905557270985`*^9, 
   3.664690566187113*^9}, 3.6825224693137145`*^9, {3.682522519718403*^9, 
   3.682522535536831*^9}, {3.6825226560938425`*^9, 3.6825226632698555`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["gp", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Xi]", "+", 
        RowBox[{"SumofCos", "[", 
         RowBox[{"fo1", ",", "fo1"}], "]"}]}], ")"}], " ", 
      RowBox[{"trc", "[", "o1", "]"}], " ", 
      RowBox[{"trc", "[", "o2", "]"}]}], "-", 
     RowBox[{"NN", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"trc", "[", 
       RowBox[{"o1", ",", "o2"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]f", "[", 
    RowBox[{"fo1", ",", "fo2"}], "]"}]}], 
  RowBox[{"NN", " ", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{
  3.6646905665571136`*^9, 3.6646906379672136`*^9, 3.682522268978163*^9, {
   3.6825226651262584`*^9, 3.682522670539468*^9}, {3.682522754592416*^9, 
   3.68252276257963*^9}}]
}, Open  ]],

Cell["\<\
Coupling tensor identities (SumofCos[fo1])\
\>", "Text",
 CellChangeTimes->{{3.682522617046974*^9, 3.682522653348238*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ToCouplingTensors\[Gamma]pm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum22", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"fo1", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"fo2", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SumofCos", "[", "fo1", "]"}], ":"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ToCouplingTensors\[Gamma]pm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum22", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"fo1", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"fo2", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6640196814013224`*^9, 3.6640197028613534`*^9}, {
  3.6640197496774206`*^9, 3.664019793570483*^9}, {3.664019939230691*^9, 
  3.664019941370694*^9}, {3.6825223647935305`*^9, 3.682522367258335*^9}, {
  3.6825225564252677`*^9, 3.6825225736476974`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"12", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "12", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "12", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "12"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6825223697543397`*^9, 3.682522671288269*^9, {3.682522755372417*^9, 
   3.682522763312831*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "1", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "2", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "3", "]"}], "]"}]}], ")"}]}], ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "2", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "1", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "3", "]"}], "]"}]}], ")"}]}], ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "3", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "1", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", "2", "]"}], "]"}]}], ")"}]}], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "1", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "2", "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", "3", "]"}], "]"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6825223697543397`*^9, 3.682522671288269*^9, {3.682522755372417*^9, 
   3.682522764030432*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Calculations for chapter 4 (dissertation Jan Fokken)\
\>", "Title",
 CellChangeTimes->{{3.6602889831863565`*^9, 3.6602889842134156`*^9}, {
  3.6633258622951155`*^9, 3.66332590162517*^9}, {3.6825229992008452`*^9, 
  3.682522999497246*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Nonconformality of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "i"], TraditionalForm]]],
 "-deformation (section 4.1)"
}], "Section",
 CellChangeTimes->{{3.660288988729674*^9, 3.660288999082266*^9}, {
  3.6633238631042395`*^9, 3.663323872774253*^9}, {3.682523097420618*^9, 
  3.682523110509041*^9}}],

Cell[CellGroupData[{

Cell["\<\
Trigonometric mappings for the deformation angles mappings\
\>", "Subsection",
 CellChangeTimes->{{3.660366262479548*^9, 3.6603662677795553`*^9}, {
  3.6606582594833136`*^9, 3.6606582601733146`*^9}, {3.682523035470909*^9, 
  3.682523056109745*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]m", "[", "1", "]"}], "+", 
          RowBox[{"\[Gamma]p", "[", "1", "]"}]}], ")"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]m", "[", "3", "]"}], "+", 
          RowBox[{"\[Gamma]p", "[", "3", "]"}]}], ")"}]}], "]"}]}], ")"}], 
    "-", 
    RowBox[{"2", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", 
       RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "]"}], 
     RowBox[{"Cos", "[", 
      RowBox[{"2", 
       RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "]"}]}]}], "//", 
   "\[Gamma]pmTo\[Gamma]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6603645564281034`*^9, 3.6603645771471334`*^9}, {
  3.6646906671672544`*^9, 3.6646906674072547`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.660364560708109*^9, 3.6603645775571337`*^9}, 
   3.66046237495676*^9, 3.664014242285597*^9, 3.664690211386616*^9, 
   3.6646906682072554`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]", "[", "2", "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"Cos", "[", " ", 
         RowBox[{"\[Gamma]", "[", "3", "]"}], "]"}], "2"]}], ")"}], " ", "-", 
     "1", "-", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "]"}]}]}], "//", 
    "\[Gamma]pmTo\[Gamma]"}], "//", "TrigToExp"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6602945004978557`*^9, 3.660294575952963*^9}, {
  3.664690670537259*^9, 3.664690670777259*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6602945212778845`*^9, 3.6602945761829634`*^9}, 
   3.664014242325597*^9, 3.6646902115766163`*^9, 3.664690673607263*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"\[Gamma]", "[", "2", "]"}], "]"}], 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Gamma]", "[", "3", "]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "]"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "]"}]}], ")"}]}]}], "//", 
   "\[Gamma]pmTo\[Gamma]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.660294759799226*^9, 3.660294837230338*^9}, {
  3.664690674807265*^9, 3.6646906750372653`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.66029481781831*^9, 3.6602948375503387`*^9}, 
   3.6603019635738745`*^9, 3.660364524908058*^9, 3.6604126126716347`*^9, 
   3.660462366062744*^9, 3.6640142423555965`*^9, 3.6646902117066164`*^9, 
   3.664690675547266*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]", "[", "2", "]"}], "]"}], "-", 
        RowBox[{"Cos", "[", " ", 
         RowBox[{"\[Gamma]", "[", "3", "]"}], "]"}]}], ")"}], "2"], " ", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Gamma]p", "[", "1", "]"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Gamma]m", "[", "1", "]"}], "]"}], "2"]}]}], "//", 
    "\[Gamma]pmTo\[Gamma]"}], "//", "TrigToExp"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6602962859794054`*^9, 3.6602963637285166`*^9}, {
  3.664690676817268*^9, 3.6646906779572697`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.660296309324439*^9, 3.6602963640185165`*^9}, 
   3.66030159785423*^9, 3.6603966430098906`*^9, 3.660412614151637*^9, 
   3.6640142423955965`*^9, 3.664690211936617*^9, 3.66469067833727*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"L", " ", "\[Gamma]p"}], "]"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"L", " ", "\[Gamma]m"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"L", " ", "\[Gamma]p"}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"L", " ", "\[Gamma]m"}], "]"}]}], "-", "1"}], ")"}], "//", 
     "FullSimplify"}], ")"}], "+", "1", "-", 
   FractionBox["1", 
    SuperscriptBox["2", 
     RowBox[{"L", "+", "1"}]]]}], ")"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Gamma]p"}], "2"], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Gamma]m"}], "2"], "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"L", "+", "1"}]], "-", "1"}], 
     SuperscriptBox["2", 
      RowBox[{"L", "+", "1"}]]]}], ")"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "-", "%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6604498940734653`*^9, 3.66044994233995*^9}, {
  3.66050490590605*^9, 3.6605049820101786`*^9}, {3.660505015556244*^9, 
  3.6605050980993843`*^9}, {3.660505164852504*^9, 3.6605052068225737`*^9}, {
  3.6605052402746315`*^9, 3.660505259352667*^9}, {3.660661296231105*^9, 
  3.660661347054012*^9}, {3.6606613871203036`*^9, 3.6606615222860346`*^9}, {
  3.6606615834375324`*^9, 3.6606616001404877`*^9}, {3.660661631008253*^9, 
  3.6606616340614276`*^9}, {3.6606680720686607`*^9, 3.660668075003828*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "L"}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"L", " ", "\[Gamma]m"}], "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"L", " ", "\[Gamma]p"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.66044993063993*^9, 3.660449942745551*^9}, {
   3.6605048995370398`*^9, 3.660504911436058*^9}, 3.6605049947322025`*^9, {
   3.660505050183303*^9, 3.660505067786331*^9}, 3.660505103491397*^9, {
   3.6605051699865117`*^9, 3.6605052076025743`*^9}, {3.660505240844632*^9, 
   3.6605052597226677`*^9}, 3.660661269545579*^9, {3.660661311638986*^9, 
   3.6606613473290277`*^9}, {3.660661410570645*^9, 3.6606615225280485`*^9}, {
   3.660661595426218*^9, 3.6606616037066917`*^9}, 3.6606616343594446`*^9, 
   3.6606679538969016`*^9, 3.660668075326847*^9, 3.664014242465597*^9, 
   3.664690212006617*^9, 3.66469068561728*^9}],

Cell[BoxData[
 RowBox[{"1", "-", 
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "L"}]], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"L", " ", "\[Gamma]m"}], "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"L", " ", "\[Gamma]p"}], "2"], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.66044993063993*^9, 3.660449942745551*^9}, {
   3.6605048995370398`*^9, 3.660504911436058*^9}, 3.6605049947322025`*^9, {
   3.660505050183303*^9, 3.660505067786331*^9}, 3.660505103491397*^9, {
   3.6605051699865117`*^9, 3.6605052076025743`*^9}, {3.660505240844632*^9, 
   3.6605052597226677`*^9}, 3.660661269545579*^9, {3.660661311638986*^9, 
   3.6606613473290277`*^9}, {3.660661410570645*^9, 3.6606615225280485`*^9}, {
   3.660661595426218*^9, 3.6606616037066917`*^9}, 3.6606616343594446`*^9, 
   3.6606679538969016`*^9, 3.660668075326847*^9, 3.664014242465597*^9, 
   3.664690212006617*^9, 3.6646906859372807`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.66044993063993*^9, 3.660449942745551*^9}, {
   3.6605048995370398`*^9, 3.660504911436058*^9}, 3.6605049947322025`*^9, {
   3.660505050183303*^9, 3.660505067786331*^9}, 3.660505103491397*^9, {
   3.6605051699865117`*^9, 3.6605052076025743`*^9}, {3.660505240844632*^9, 
   3.6605052597226677`*^9}, 3.660661269545579*^9, {3.660661311638986*^9, 
   3.6606613473290277`*^9}, {3.660661410570645*^9, 3.6606615225280485`*^9}, {
   3.660661595426218*^9, 3.6606616037066917`*^9}, 3.6606616343594446`*^9, 
   3.6606679538969016`*^9, 3.660668075326847*^9, 3.664014242465597*^9, 
   3.664690212006617*^9, 3.6646906859372807`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "-", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "L"}]], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Gamma]m"}], "2"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Gamma]p"}], "2"], "]"}], "2"]}]}], "/.", 
   RowBox[{"L", "\[Rule]", "2"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6606616879445095`*^9, 3.6606617011942673`*^9}, 
   3.6606680815392027`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["7", "8"], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Gamma]m", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Gamma]p", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.66066169092568*^9, 3.660661701498285*^9}, 
   3.660668082164238*^9, 3.6640142429855976`*^9, 3.664690212526618*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Feynman rules with explicit trace structures", "Subsection",
 CellChangeTimes->{{3.6603662831995773`*^9, 3.6603662974715977`*^9}, {
  3.6603767247638474`*^9, 3.6603767250248623`*^9}, {3.682523063987759*^9, 
  3.6825230642685595`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"externalfields", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["NN", "2"]], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "aa", "]"}], ",", 
      RowBox[{"c", "[", "bb", "]"}]}], "]"}], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "cc", "]"}], ",", 
      RowBox[{"c", "[", "dd", "]"}]}], "]"}]}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell["Planar vertices", "Subsubsection",
 CellChangeTimes->{{3.6603768079916077`*^9, 3.660376810359743*^9}, {
  3.6825231374970884`*^9, 3.682523137840289*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VFoneTrace", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], "]"}], ":=", 
   RowBox[{"I", " ", 
    SuperscriptBox["gYMB", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"fs", "[", "n1", "]"}], ",", 
         RowBox[{"fs", "[", "n2", "]"}], ",", 
         RowBox[{"fs", "[", "n3", "]"}], ",", 
         RowBox[{"fs", "[", "n4", "]"}]}], "]"}], " ", 
       RowBox[{"trc", "[", 
        RowBox[{
         RowBox[{"c", "[", "n1", "]"}], ",", 
         RowBox[{"c", "[", "n2", "]"}], ",", 
         RowBox[{"c", "[", "n3", "]"}], ",", 
         RowBox[{"c", "[", "n4", "]"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "NN"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"QF", "[", 
           RowBox[{
            RowBox[{"fs", "[", "n1", "]"}], ",", 
            RowBox[{"fs", "[", "n2", "]"}], ",", 
            RowBox[{"fs", "[", "n3", "]"}], ",", 
            RowBox[{"fs", "[", "n4", "]"}]}], "]"}], "+", 
          RowBox[{"QF", "[", 
           RowBox[{
            RowBox[{"fs", "[", "n1", "]"}], ",", 
            RowBox[{"fs", "[", "n2", "]"}], ",", 
            RowBox[{"fs", "[", "n4", "]"}], ",", 
            RowBox[{"fs", "[", "n3", "]"}]}], "]"}]}], ")"}], " ", 
        RowBox[{"trc", "[", 
         RowBox[{
          RowBox[{"c", "[", "n1", "]"}], ",", 
          RowBox[{"c", "[", "n2", "]"}]}], "]"}], " ", 
        RowBox[{"trc", "[", 
         RowBox[{
          RowBox[{"c", "[", "n3", "]"}], ",", 
          RowBox[{"c", "[", "n4", "]"}]}], "]"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VA\[Phi]b\[Phi]oneTrace", "[", 
     RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], "[", 
    RowBox[{"p2_", ",", "p3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "gYMB", " ", 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "n2", "]"}], ",", 
      RowBox[{"fs", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"momentum", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"\[Mu]", "[", "n1", "]"}]}], "]"}], "-", 
      RowBox[{"momentum", "[", 
       RowBox[{"p3", ",", 
        RowBox[{"\[Mu]", "[", "n1", "]"}]}], "]"}]}], ")"}], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "n1", "]"}], ",", 
      RowBox[{"c", "[", "n2", "]"}], ",", 
      RowBox[{"c", "[", "n3", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V\[Phi]\[Lambda]\[Lambda]oneTrace", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", " ", "gYMB", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "n2", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"\[Rho]", "[", 
     RowBox[{
      RowBox[{"fs", "[", "n1", "]"}], ",", 
      RowBox[{"ff", "[", "n2", "]"}], ",", 
      RowBox[{"ff", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "n1", "]"}], ",", 
      RowBox[{"c", "[", "n2", "]"}], ",", 
      RowBox[{"c", "[", "n3", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]boneTrace", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", " ", "gYMB", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"\[Beta]d", "[", "n2", "]"}], ",", 
      RowBox[{"\[Beta]d", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"\[Rho]d", "[", 
     RowBox[{
      RowBox[{"fs", "[", "n1", "]"}], ",", 
      RowBox[{"ff", "[", "n2", "]"}], ",", 
      RowBox[{"ff", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "n1", "]"}], ",", 
      RowBox[{"c", "[", "n2", "]"}], ",", 
      RowBox[{"c", "[", "n3", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V\[Phi]b\[Lambda]\[Lambda]oneTrace", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", " ", "gYMB", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "n2", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"\[Rho]td", "[", 
     RowBox[{
      RowBox[{"fs", "[", "n1", "]"}], ",", 
      RowBox[{"ff", "[", "n2", "]"}], ",", 
      RowBox[{"ff", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "n1", "]"}], ",", 
      RowBox[{"c", "[", "n2", "]"}], ",", 
      RowBox[{"c", "[", "n3", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V\[Phi]\[Lambda]b\[Lambda]boneTrace", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", " ", "gYMB", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"\[Beta]d", "[", "n2", "]"}], ",", 
      RowBox[{"\[Beta]d", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"\[Rho]t", "[", 
     RowBox[{
      RowBox[{"fs", "[", "n1", "]"}], ",", 
      RowBox[{"ff", "[", "n2", "]"}], ",", 
      RowBox[{"ff", "[", "n3", "]"}]}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "n1", "]"}], ",", 
      RowBox[{"c", "[", "n2", "]"}], ",", 
      RowBox[{"c", "[", "n3", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.660366475889853*^9, 3.660366488815872*^9}, {
   3.660366698404171*^9, 3.66036670491418*^9}, {3.660370644090536*^9, 
   3.6603706443405504`*^9}, {3.660371150932526*^9, 3.6603711635292463`*^9}, {
   3.660373656502836*^9, 3.6603736695705843`*^9}, {3.6603745261745787`*^9, 
   3.6603745413434467`*^9}, 3.660375063230297*^9, {3.6646182438344297`*^9, 
   3.6646182504548087`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram I", "Subsubsection",
 CellChangeTimes->{
  3.6603663761137104`*^9, {3.682523129275874*^9, 3.6825231320214787`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"aa", ",", "22", ",", "dd", ",", "11"}], "]"}], 
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"bb", ",", "12", ",", "cc", ",", "21"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
           "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
         "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
      "\[Lambda]Togeff"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"22", ",", "aa", ",", "11", ",", "dd"}], "]"}], 
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"12", ",", "bb", ",", "21", ",", "cc"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
           "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
         "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
      "\[Lambda]Togeff"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%%", "]"}], "[", "1", "]"}], "]"}],
      ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%%", "]"}], "[", "1", "]"}], "]"}],
      ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"%", "+", "%%"}], "/.", 
         RowBox[{"F", "\[Rule]", "TF\[Gamma]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"sum22", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"QF", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "b"}], ")"}], "=!=", 
         RowBox[{"(", 
          RowBox[{"c", "+", "d"}], ")"}]}]}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"QF", "[", 
         RowBox[{"c_", ",", "c_", ",", "a_", ",", "b_"}], "]"}], " ", "/;", 
        RowBox[{"a", "=!=", "b"}]}], "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"DIM", "\[Rule]", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"I", "  ", 
     FractionBox[
      SuperscriptBox["p", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "DIM"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", 
         SqrtBox["\[Pi]"]}], ")"}], "DIM"]], 
     SuperscriptBox["\[Lambda]", "2"], 
     RowBox[{"GG", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", 
             RowBox[{"\[Gamma]p", "[", "i", "]"}]}], "]"}], 
           RowBox[{"Cos", "[", 
            RowBox[{"2", 
             RowBox[{"\[Gamma]m", "[", "i", "]"}]}], "]"}]}], " ", "//", 
          "\[Gamma]pmTo\[Gamma]"}], "//", "TrigToExp"}], "//", 
        "FullSimplify"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
   RowBox[{"DIM", "\[Rule]", "4"}]}], "//", "\[Lambda]Togeff"}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, 3.660366388933729*^9, {
   3.660366506825897*^9, 3.6603665191819153`*^9}, {3.66037475453664*^9, 
   3.6603747656872783`*^9}, {3.663318336230299*^9, 3.663318405450396*^9}, {
   3.6640060118766947`*^9, 3.6640060222839127`*^9}, 3.664006088033429*^9, {
   3.664006137867917*^9, 3.664006227320875*^9}, {3.66400630375741*^9, 
   3.664006392005166*^9}, {3.664111631213354*^9, 3.6641116622600174`*^9}, {
   3.6646184857112646`*^9, 3.6646184897064934`*^9}, {3.6646189822036624`*^9, 
   3.6646190163566155`*^9}, {3.682523201597601*^9, 3.682523207744012*^9}, {
   3.6825232672269163`*^9, 3.6825232914069586`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.664006347211487*^9, 3.6640063927539673`*^9}, 
   3.664014243175598*^9, {3.6641116439690833`*^9, 3.6641116627300177`*^9}, 
   3.6646184911275744`*^9, 3.664618572196211*^9, 3.664618799688223*^9, {
   3.664618983160717*^9, 3.664619017247667*^9}, {3.6646190839954844`*^9, 
   3.664619095479141*^9}, 3.664690212866618*^9, {3.682523215809226*^9, 
   3.6825232919529595`*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SuperscriptBox["2", 
   RowBox[{"7", "-", "DIM"}]], " ", 
  SuperscriptBox["gp", "4"], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"4", "-", 
    FractionBox["DIM", "2"]}]], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"F", "[", 
   RowBox[{"i", ",", "sum12", ",", "i", ",", "sum22"}], "]"}], " ", 
  RowBox[{"F", "[", 
   RowBox[{"i", ",", "sum22", ",", "i", ",", "sum12"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6640063472582865`*^9, 3.664006392816367*^9}, 
   3.664014243245598*^9, {3.664111644105091*^9, 3.664111662780018*^9}, 
   3.6646184913055844`*^9, 3.664618572370221*^9, 3.66461879981423*^9, {
   3.6646189827166915`*^9, 3.664619017325671*^9}, {3.6646190840294867`*^9, 
   3.664619095597148*^9}, 3.6646902129566183`*^9, {3.682523215887226*^9, 
   3.6825232920465593`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.664006347211487*^9, 3.6640063927539673`*^9}, 
   3.664014243175598*^9, {3.6641116439690833`*^9, 3.6641116627300177`*^9}, 
   3.6646184911275744`*^9, 3.664618572196211*^9, 3.664618799688223*^9, {
   3.664618983160717*^9, 3.664619017247667*^9}, {3.6646190839954844`*^9, 
   3.664619095479141*^9}, 3.664690212866618*^9, {3.682523215809226*^9, 
   3.68252329209336*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SuperscriptBox["2", 
   RowBox[{"7", "-", "DIM"}]], " ", 
  SuperscriptBox["gp", "4"], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"4", "-", 
    FractionBox["DIM", "2"]}]], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"F", "[", 
   RowBox[{"sum12", ",", "i", ",", "sum22", ",", "i"}], "]"}], " ", 
  RowBox[{"F", "[", 
   RowBox[{"sum22", ",", "i", ",", "sum12", ",", "i"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6640063472582865`*^9, 3.664006392816367*^9}, 
   3.664014243245598*^9, {3.664111644105091*^9, 3.664111662780018*^9}, 
   3.6646184913055844`*^9, 3.664618572370221*^9, 3.66461879981423*^9, {
   3.6646189827166915`*^9, 3.664619017325671*^9}, {3.6646190840294867`*^9, 
   3.664619095597148*^9}, 3.6646902129566183`*^9, {3.682523215887226*^9, 
   3.68252329217136*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "2", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], ",", 
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "1", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], ",", 
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "1", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "2", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6640063472582865`*^9, 3.664006392816367*^9}, 
   3.664014243245598*^9, {3.664111644105091*^9, 3.664111662780018*^9}, 
   3.6646184913055844`*^9, 3.664618572370221*^9, 3.66461879981423*^9, {
   3.6646189827166915`*^9, 3.664619017325671*^9}, {3.6646190840294867`*^9, 
   3.664619095597148*^9}, 3.6646902129566183`*^9, {3.682523215887226*^9, 
   3.68252329220256*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6640063472582865`*^9, 3.664006392816367*^9}, 
   3.664014243245598*^9, {3.664111644105091*^9, 3.664111662780018*^9}, 
   3.6646184913055844`*^9, 3.664618572370221*^9, 3.66461879981423*^9, {
   3.6646189827166915`*^9, 3.664619017325671*^9}, {3.6646190840294867`*^9, 
   3.664619095597148*^9}, 3.6646902129566183`*^9, {3.682523215887226*^9, 
   3.68252329220256*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram II", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664012337465`*^9}, 
   3.6825231405546937`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"aa", ",", "22", ",", "cc", ",", "11"}], "]"}], 
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"bb", ",", "12", ",", "dd", ",", "21"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
           "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
         "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
      "\[Lambda]Togeff"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"22", ",", "aa", ",", "11", ",", "cc"}], "]"}], 
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"12", ",", "bb", ",", "21", ",", "dd"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
           "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
         "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
      "\[Lambda]Togeff"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%%", "]"}], "[", "1", "]"}], "]"}],
      ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%%", "]"}], "[", "1", "]"}], "]"}],
      ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"%", "+", "%%"}], "/.", 
         RowBox[{"F", "\[Rule]", "TF\[Gamma]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"sum22", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"QF", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "b"}], ")"}], "=!=", 
         RowBox[{"(", 
          RowBox[{"c", "+", "d"}], ")"}]}]}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"QF", "[", 
         RowBox[{"c_", ",", "c_", ",", "a_", ",", "b_"}], "]"}], " ", "/;", 
        RowBox[{"a", "=!=", "b"}]}], "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"DIM", "\[Rule]", "4"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", " ", 
    RowBox[{"I", 
     FractionBox[
      SuperscriptBox["p", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "DIM"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", 
         SqrtBox["\[Pi]"]}], ")"}], "DIM"]], 
     SuperscriptBox["\[Lambda]", "2"], 
     RowBox[{"GG", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", 
             RowBox[{"\[Gamma]p", "[", "i", "]"}]}], "]"}], 
           RowBox[{"Cos", "[", 
            RowBox[{"2", 
             RowBox[{"\[Gamma]m", "[", "i", "]"}]}], "]"}]}], " ", "//", 
          "\[Gamma]pmTo\[Gamma]"}], "//", "TrigToExp"}], "//", 
        "FullSimplify"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
   RowBox[{"DIM", "\[Rule]", "4"}]}], "//", "\[Lambda]Togeff"}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
  3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
  3.660366409613758*^9}, {3.6603665243619223`*^9, 3.660366531571933*^9}, {
  3.6633179884798117`*^9, 3.663318083389945*^9}, {3.6633181174199924`*^9, 
  3.663318117739993*^9}, {3.663318160720053*^9, 3.663318161060054*^9}, {
  3.6633181933500986`*^9, 3.6633182410301657`*^9}, {3.6633182715702085`*^9, 
  3.663318313180267*^9}, {3.6640062531605206`*^9, 3.6640062728789554`*^9}, {
  3.6640064024943843`*^9, 3.664006421245618*^9}, {3.6641117698712325`*^9, 
  3.664111785301267*^9}, {3.6646191060777473`*^9, 3.6646191091179214`*^9}, {
  3.682523259380102*^9, 3.6825232600821037`*^9}, {3.6825232959465666`*^9, 
  3.6825232966797676`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.6603665263119254`*^9, 3.6603665321019335`*^9}, 3.663318021419858*^9, 
   3.66331808701995*^9, {3.6633181182899942`*^9, 3.663318141350026*^9}, {
   3.663318183470085*^9, 3.6633182416001663`*^9}, {3.6633182722402096`*^9, 
   3.663318313630267*^9}, {3.6640062563117266`*^9, 3.6640062734425564`*^9}, {
   3.6640064122756014`*^9, 3.664006421698018*^9}, 3.664014245111601*^9, 
   3.6641117905112743`*^9, 3.664619110654009*^9, 3.66469021428662*^9, {
   3.682523250035686*^9, 3.6825232606125045`*^9}, 3.6825232972569685`*^9}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SuperscriptBox["2", 
   RowBox[{"7", "-", "DIM"}]], " ", 
  SuperscriptBox["gp", "4"], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"4", "-", 
    FractionBox["DIM", "2"]}]], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"F", "[", 
   RowBox[{"i", ",", "sum12", ",", "i", ",", "sum22"}], "]"}], " ", 
  RowBox[{"F", "[", 
   RowBox[{"i", ",", "sum22", ",", "i", ",", "sum12"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.6603665263119254`*^9, 
   3.6603665321119337`*^9}, 3.6633180214598584`*^9, 3.6633180870499496`*^9, {
   3.663318118319994*^9, 3.663318141370026*^9}, {3.663318183500085*^9, 
   3.6633182416201663`*^9}, {3.663318272260209*^9, 3.6633183136602674`*^9}, {
   3.664006256358526*^9, 3.6640062734893565`*^9}, {3.6640064123380017`*^9, 
   3.6640064217604184`*^9}, 3.664014245111601*^9, 3.6641117905612745`*^9, 
   3.6646191107650156`*^9, 3.6646902143566203`*^9, {3.682523250113686*^9, 
   3.682523260830905*^9}, 3.682523297334969*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.6603665263119254`*^9, 3.6603665321019335`*^9}, 3.663318021419858*^9, 
   3.66331808701995*^9, {3.6633181182899942`*^9, 3.663318141350026*^9}, {
   3.663318183470085*^9, 3.6633182416001663`*^9}, {3.6633182722402096`*^9, 
   3.663318313630267*^9}, {3.6640062563117266`*^9, 3.6640062734425564`*^9}, {
   3.6640064122756014`*^9, 3.664006421698018*^9}, 3.664014245111601*^9, 
   3.6641117905112743`*^9, 3.664619110654009*^9, 3.66469021428662*^9, {
   3.682523250035686*^9, 3.6825232606125045`*^9}, 3.682523297381769*^9}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SuperscriptBox["2", 
   RowBox[{"7", "-", "DIM"}]], " ", 
  SuperscriptBox["gp", "4"], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"4", "-", 
    FractionBox["DIM", "2"]}]], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"F", "[", 
   RowBox[{"sum12", ",", "i", ",", "sum22", ",", "i"}], "]"}], " ", 
  RowBox[{"F", "[", 
   RowBox[{"sum22", ",", "i", ",", "sum12", ",", "i"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.6603665263119254`*^9, 
   3.6603665321119337`*^9}, 3.6633180214598584`*^9, 3.6633180870499496`*^9, {
   3.663318118319994*^9, 3.663318141370026*^9}, {3.663318183500085*^9, 
   3.6633182416201663`*^9}, {3.663318272260209*^9, 3.6633183136602674`*^9}, {
   3.664006256358526*^9, 3.6640062734893565`*^9}, {3.6640064123380017`*^9, 
   3.6640064217604184`*^9}, 3.664014245111601*^9, 3.6641117905612745`*^9, 
   3.6646191107650156`*^9, 3.6646902143566203`*^9, {3.682523250113686*^9, 
   3.682523260830905*^9}, 3.6825232974753695`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "2", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], ",", 
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "1", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], ",", 
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "1", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]", "[", "2", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.6603665263119254`*^9, 
   3.6603665321119337`*^9}, 3.6633180214598584`*^9, 3.6633180870499496`*^9, {
   3.663318118319994*^9, 3.663318141370026*^9}, {3.663318183500085*^9, 
   3.6633182416201663`*^9}, {3.663318272260209*^9, 3.6633183136602674`*^9}, {
   3.664006256358526*^9, 3.6640062734893565`*^9}, {3.6640064123380017`*^9, 
   3.6640064217604184`*^9}, 3.664014245111601*^9, 3.6641117905612745`*^9, 
   3.6646191107650156`*^9, 3.6646902143566203`*^9, {3.682523250113686*^9, 
   3.682523260830905*^9}, 3.682523297490969*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.6603665263119254`*^9, 
   3.6603665321119337`*^9}, 3.6633180214598584`*^9, 3.6633180870499496`*^9, {
   3.663318118319994*^9, 3.663318141370026*^9}, {3.663318183500085*^9, 
   3.6633182416201663`*^9}, {3.663318272260209*^9, 3.6633183136602674`*^9}, {
   3.664006256358526*^9, 3.6640062734893565`*^9}, {3.6640064123380017`*^9, 
   3.6640064217604184`*^9}, 3.664014245111601*^9, 3.6641117905612745`*^9, 
   3.6646191107650156`*^9, 3.6646902143566203`*^9, {3.682523250113686*^9, 
   3.682523260830905*^9}, 3.682523297490969*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram III", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664292017865`*^9}, 
   3.6825231415530953`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"aa", ",", "bb", ",", "11", ",", "22"}], "]"}], 
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"21", ",", "12", ",", "cc", ",", "dd"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
           "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
         "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
      "\[Lambda]Togeff"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}], 
     ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"sum22", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"QF", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "b"}], ")"}], "=!=", 
         RowBox[{"(", 
          RowBox[{"c", "+", "d"}], ")"}]}]}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"QF", "[", 
         RowBox[{"c_", ",", "c_", ",", "a_", ",", "b_"}], "]"}], " ", "/;", 
        RowBox[{"a", "=!=", "b"}]}], "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"DIM", "\[Rule]", "4"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
   3.660366409613758*^9}, {3.660366545621952*^9, 3.6603665978200274`*^9}, {
   3.6603666397220864`*^9, 3.6603666419420896`*^9}, {3.6603733268529816`*^9, 
   3.6603733487902365`*^9}, {3.663317862129635*^9, 3.6633178910396757`*^9}, {
   3.663317942679748*^9, 3.663317951779761*^9}, {3.6640062812465706`*^9, 
   3.6640062818861713`*^9}, {3.664006425426425*^9, 3.6640064689605017`*^9}, {
   3.6641120566727753`*^9, 3.6641120605359964`*^9}, 3.66461911958852*^9, {
   3.682523277912935*^9, 3.682523285135748*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.660366586850012*^9, 3.6603666001200304`*^9}, {3.660366640352087*^9, 
   3.6603666425020905`*^9}, 3.660366706514182*^9, {3.660373311898126*^9, 
   3.6603733491752586`*^9}, 3.6633178945096807`*^9, 3.6633179522597613`*^9, 
   3.6640062836333747`*^9, {3.664006427314028*^9, 3.664006469522103*^9}, 
   3.6640065027385616`*^9, 3.6640142453616014`*^9, 3.6641120661523175`*^9, 
   3.664619120711584*^9, 3.6646902149266214`*^9, {3.682523274044128*^9, 
   3.682523285900149*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SuperscriptBox["2", 
   RowBox[{"8", "-", "DIM"}]], " ", 
  SuperscriptBox["gp", "4"], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"4", "-", 
    FractionBox["DIM", "2"]}]], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"QF", "[", 
     RowBox[{"i", ",", "i", ",", "sum12", ",", "sum22"}], "]"}], "+", 
    RowBox[{"QF", "[", 
     RowBox[{"i", ",", "i", ",", "sum22", ",", "sum12"}], "]"}]}], ")"}], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"sum22", ",", "sum12", ",", "i", ",", "i"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.6603733119051266`*^9, 3.660373349181259*^9}, 
   3.6633178945496807`*^9, 3.663317952299762*^9, 3.6640062837113748`*^9, {
   3.6640064273920283`*^9, 3.664006469600103*^9}, 3.6640065028165617`*^9, 
   3.6640142454416018`*^9, 3.6641120662553234`*^9, 3.664619120896595*^9, 
   3.664690215036621*^9, {3.682523274168928*^9, 3.682523286024949*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"QF", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "2"]}], ",", 
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"QF", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "2"]}], ",", 
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"QF", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.6603733119051266`*^9, 3.660373349181259*^9}, 
   3.6633178945496807`*^9, 3.663317952299762*^9, 3.6640062837113748`*^9, {
   3.6640064273920283`*^9, 3.664006469600103*^9}, 3.6640065028165617`*^9, 
   3.6640142454416018`*^9, 3.6641120662553234`*^9, 3.664619120896595*^9, 
   3.664690215036621*^9, {3.682523274168928*^9, 3.6825232860405493`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram IV", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664292017865`*^9}, {
   3.660367237487941*^9, 3.660367241047946*^9}, 3.6825231422394967`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"VD", "[", 
                RowBox[{"aa", ",", "22", ",", "bb", ",", "11"}], "]"}], 
               RowBox[{"VFoneTrace", "[", 
                RowBox[{"21", ",", "12", ",", "cc", ",", "dd"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
             RowBox[{
              RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
          "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
        "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
     "FinalIndex"}], ",", "NN", ",", "Simplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"intsolveL1", "[", 
       RowBox[{
        RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}],
       ",", 
      RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"saa", "\[Rule]", "i"}], ",", 
     RowBox[{"sbb", "\[Rule]", "i"}], ",", 
     RowBox[{"scc", "\[Rule]", "i"}], ",", 
     RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "/.", 
  RowBox[{"DIM", "\[Rule]", "4"}]}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
   3.660366409613758*^9}, {3.660366545621952*^9, 3.6603665978200274`*^9}, {
   3.6603666397220864`*^9, 3.6603666419420896`*^9}, {3.660367350695101*^9, 
   3.660367401980173*^9}, {3.6603674415752296`*^9, 3.6603674441552334`*^9}, {
   3.660367561037399*^9, 3.6603675635434027`*^9}, {3.660367613429474*^9, 
   3.6603676153694763`*^9}, {3.6603676722215576`*^9, 
   3.6603677195896244`*^9}, {3.660367771060698*^9, 3.6603677748507032`*^9}, {
   3.660367834583788*^9, 3.6603678527738132`*^9}, 3.660370467289424*^9, {
   3.66037050306047*^9, 3.6603705044675503`*^9}, {3.6633178458396125`*^9, 
   3.6633178523996215`*^9}, {3.6633179274197264`*^9, 3.66331793701974*^9}, {
   3.6640065119445777`*^9, 3.664006517154987*^9}, 3.664112070767582*^9, 
   3.6646191252258425`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.660366586850012*^9, 3.6603666001200304`*^9}, {3.660366640352087*^9, 
   3.6603666425020905`*^9}, 3.660366706514182*^9, {3.6603673567551093`*^9, 
   3.6603674024901743`*^9}, 3.6603674446952343`*^9, {3.660367551367385*^9, 
   3.6603676396505113`*^9}, {3.6603676734615593`*^9, 
   3.6603677200396247`*^9}, {3.6603677532366724`*^9, 
   3.6603677752007036`*^9}, {3.6603678375837927`*^9, 3.6603678532238145`*^9}, 
   3.660367986946005*^9, {3.660370468845513*^9, 3.660370505366602*^9}, 
   3.6603734027793245`*^9, 3.6603735151837535`*^9, 3.663317853269623*^9, 
   3.6633179380197415`*^9, {3.664006509214573*^9, 3.6640065176229877`*^9}, 
   3.6640142456916018`*^9, 3.664112073482737*^9, 3.6646191259068813`*^9, 
   3.6646902153666215`*^9, 3.6825233130129967`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"QF", "[", 
     RowBox[{"i", ",", "i", ",", "i", ",", "i"}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.660367356765109*^9, 3.660367402470174*^9}, 
   3.660367444665234*^9, {3.6603675513473854`*^9, 3.660367639620511*^9}, {
   3.6603676734215593`*^9, 3.6603677200496244`*^9}, {3.6603677532366724`*^9, 
   3.660367775210704*^9}, {3.6603678375837927`*^9, 3.6603678532338142`*^9}, 
   3.660367986946005*^9, {3.660370468849513*^9, 3.660370505371602*^9}, 
   3.6603734027843246`*^9, 3.6603735151887536`*^9, 3.663317853309623*^9, 
   3.6633179380397415`*^9, {3.6640065092613726`*^9, 3.664006517638588*^9}, 
   3.664014245741602*^9, 3.6641120735457406`*^9, 3.6646191260248885`*^9, 
   3.6646902154366217`*^9, 3.6825233130909967`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram V", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664292017865`*^9}, {
   3.660367237487941*^9, 3.660367241047946*^9}, 3.6603680090270367`*^9, 
   3.682523142957098*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"VA\[Phi]b\[Phi]oneTrace", "[", 
             RowBox[{"11", ",", "32", ",", "aa"}], "]"}], "[", 
            RowBox[{
             RowBox[{"-", "p1"}], ",", "0"}], "]"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"VA\[Phi]b\[Phi]oneTrace", "[", 
             RowBox[{"12", ",", "bb", ",", "21"}], "]"}], "[", 
            RowBox[{"p0", ",", 
             RowBox[{"-", "p2"}]}], "]"}], "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VFoneTrace", "[", 
              RowBox[{"31", ",", "22", ",", "cc", ",", "dd"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"PA", "[", 
             RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
          "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
        "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
     "FinalIndex"}], ",", "NN", ",", "Simplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"intsolveL1", "[", 
       RowBox[{
        RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}],
       ",", 
      RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"saa", "\[Rule]", "i"}], ",", 
     RowBox[{"sbb", "\[Rule]", "i"}], ",", 
     RowBox[{"scc", "\[Rule]", "i"}], ",", 
     RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "/.", 
  RowBox[{"DIM", "\[Rule]", "4"}]}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
   3.660366409613758*^9}, {3.660366545621952*^9, 3.6603665978200274`*^9}, {
   3.6603666397220864`*^9, 3.6603666419420896`*^9}, {3.660367350695101*^9, 
   3.660367401980173*^9}, {3.6603674415752296`*^9, 3.6603674441552334`*^9}, {
   3.660367561037399*^9, 3.6603675635434027`*^9}, {3.660367613429474*^9, 
   3.6603676153694763`*^9}, {3.6603676722215576`*^9, 
   3.6603677195896244`*^9}, {3.660367771060698*^9, 3.6603677748507032`*^9}, {
   3.660367834583788*^9, 3.6603678527738132`*^9}, 3.660370546688965*^9, {
   3.6603705907744865`*^9, 3.660370593038616*^9}, {3.660370663337637*^9, 
   3.6603707823334436`*^9}, {3.6603734476668916`*^9, 3.660373470381191*^9}, {
   3.6603735691198387`*^9, 3.660373587312879*^9}, {3.6603736224878907`*^9, 
   3.6603736416549873`*^9}, {3.66037367755204*^9, 3.6603736898987465`*^9}, {
   3.66331782234958*^9, 3.6633178316795926`*^9}, {3.6640065289838076`*^9, 
   3.6640065322442136`*^9}, 3.664112077310956*^9, 3.664619139593664*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.660366586850012*^9, 3.6603666001200304`*^9}, {3.660366640352087*^9, 
   3.6603666425020905`*^9}, 3.660366706514182*^9, {3.6603673567551093`*^9, 
   3.6603674024901743`*^9}, 3.6603674446952343`*^9, {3.660367551367385*^9, 
   3.6603676396505113`*^9}, {3.6603676734615593`*^9, 
   3.6603677200396247`*^9}, {3.6603677532366724`*^9, 
   3.6603677752007036`*^9}, {3.6603678375837927`*^9, 3.6603678532238145`*^9}, 
   3.660367986946005*^9, 3.660370696153514*^9, 3.6603707536488028`*^9, 
   3.6603707836915207`*^9, {3.6603734390744*^9, 3.6603734487319527`*^9}, {
   3.660373569831879*^9, 3.6603735879209137`*^9}, {3.66037362631411*^9, 
   3.6603736422910233`*^9}, {3.6603736741968484`*^9, 3.660373691442835*^9}, 
   3.6633178329595947`*^9, 3.664006532961815*^9, 3.6640142462716026`*^9, 
   3.664112078277011*^9, {3.66461913811758*^9, 3.6646191408047338`*^9}, 
   3.664690216126623*^9, 3.682523316335802*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"GG", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "-", 
      RowBox[{"GG", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
    RowBox[{"QF", "[", 
     RowBox[{"i", ",", "i", ",", "i", ",", "i"}], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.660367356765109*^9, 3.660367402470174*^9}, 
   3.660367444665234*^9, {3.6603675513473854`*^9, 3.660367639620511*^9}, {
   3.6603676734215593`*^9, 3.6603677200496244`*^9}, {3.6603677532366724`*^9, 
   3.660367775210704*^9}, {3.6603678375837927`*^9, 3.6603678532338142`*^9}, 
   3.660367986946005*^9, 3.6603706961745152`*^9, 3.660370753653803*^9, 
   3.6603707837195225`*^9, {3.660373439093401*^9, 3.66037344868495*^9}, {
   3.6603735698548803`*^9, 3.6603735878709106`*^9}, {3.660373626285108*^9, 
   3.6603736422400208`*^9}, {3.660373674161846*^9, 3.6603736914658365`*^9}, 
   3.663317832979594*^9, 3.664006533117815*^9, 3.6640142464416027`*^9, 
   3.6641120784450207`*^9, {3.664619138166583*^9, 3.6646191410577483`*^9}, 
   3.664690216276623*^9, 3.6825233164762025`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram VI", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664292017865`*^9}, {
   3.660367237487941*^9, 3.660367241047946*^9}, 3.6603680090270367`*^9, 
   3.6603708582187834`*^9, 3.6825231437058992`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"VA\[Phi]b\[Phi]oneTrace", "[", 
             RowBox[{"11", ",", "aa", ",", "32"}], "]"}], "[", 
            RowBox[{
             RowBox[{"-", "p1"}], ",", "0"}], "]"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"VA\[Phi]b\[Phi]oneTrace", "[", 
             RowBox[{"12", ",", "21", ",", "bb"}], "]"}], "[", 
            RowBox[{"p0", ",", 
             RowBox[{"-", "p2"}]}], "]"}], "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"VFoneTrace", "[", 
               RowBox[{"31", ",", "22", ",", "cc", ",", "dd"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
             RowBox[{
              RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"PA", "[", 
             RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}]}], 
          "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
        "ContractIndices"}], ")"}], "//", "gTo\[Lambda]"}], "//", 
     "FinalIndex"}], ",", "NN", ",", "Simplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"intsolveL1", "[", 
       RowBox[{
        RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}],
       ",", 
      RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"saa", "\[Rule]", "i"}], ",", 
     RowBox[{"sbb", "\[Rule]", "i"}], ",", 
     RowBox[{"scc", "\[Rule]", "i"}], ",", 
     RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "/.", 
  RowBox[{"DIM", "\[Rule]", "4"}]}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
   3.660366409613758*^9}, {3.660366545621952*^9, 3.6603665978200274`*^9}, {
   3.6603666397220864`*^9, 3.6603666419420896`*^9}, {3.660367350695101*^9, 
   3.660367401980173*^9}, {3.6603674415752296`*^9, 3.6603674441552334`*^9}, {
   3.660367561037399*^9, 3.6603675635434027`*^9}, {3.660367613429474*^9, 
   3.6603676153694763`*^9}, {3.6603676722215576`*^9, 
   3.6603677195896244`*^9}, {3.660367771060698*^9, 3.6603677748507032`*^9}, {
   3.660367834583788*^9, 3.6603678527738132`*^9}, 3.660370546688965*^9, {
   3.6603705907744865`*^9, 3.660370593038616*^9}, {3.660370663337637*^9, 
   3.6603707823334436`*^9}, {3.6603708708705072`*^9, 
   3.6603708808470783`*^9}, {3.663317791679537*^9, 3.66331780822956*^9}, {
   3.6640065377998233`*^9, 3.664006545974238*^9}, 3.6641120828462725`*^9, 
   3.6646191461880417`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.660366586850012*^9, 3.6603666001200304`*^9}, {3.660366640352087*^9, 
   3.6603666425020905`*^9}, 3.660366706514182*^9, {3.6603673567551093`*^9, 
   3.6603674024901743`*^9}, 3.6603674446952343`*^9, {3.660367551367385*^9, 
   3.6603676396505113`*^9}, {3.6603676734615593`*^9, 
   3.6603677200396247`*^9}, {3.6603677532366724`*^9, 
   3.6603677752007036`*^9}, {3.6603678375837927`*^9, 3.6603678532238145`*^9}, 
   3.660367986946005*^9, 3.660370696153514*^9, 3.6603707536488028`*^9, 
   3.6603707836915207`*^9, 3.6603708838292484`*^9, 3.6603736130753527`*^9, 
   3.6603736965111246`*^9, 3.663317809789562*^9, 3.664006546598239*^9, 
   3.6640142469216037`*^9, 3.6641120837133217`*^9, 3.6646191472010994`*^9, 
   3.6646902167466235`*^9, 3.6825233200330086`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"GG", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "-", 
      RowBox[{"GG", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
    RowBox[{"QF", "[", 
     RowBox[{"i", ",", "i", ",", "i", ",", "i"}], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.660367356765109*^9, 3.660367402470174*^9}, 
   3.660367444665234*^9, {3.6603675513473854`*^9, 3.660367639620511*^9}, {
   3.6603676734215593`*^9, 3.6603677200496244`*^9}, {3.6603677532366724`*^9, 
   3.660367775210704*^9}, {3.6603678375837927`*^9, 3.6603678532338142`*^9}, 
   3.660367986946005*^9, 3.6603706961745152`*^9, 3.660370753653803*^9, 
   3.6603707837195225`*^9, 3.660370883833249*^9, 3.660373613079353*^9, 
   3.660373696516125*^9, 3.663317809869562*^9, 3.664006546613839*^9, 
   3.6640142469316034`*^9, 3.6641120837313232`*^9, 3.6646191472371016`*^9, 
   3.6646902167666235`*^9, 3.682523320048609*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram VII", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664292017865`*^9}, {
   3.660367237487941*^9, 3.660367241047946*^9}, 3.6603680090270367`*^9, 
   3.6603708582187834`*^9, 3.6603709362562475`*^9, 3.6825231444079003`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"V\[Phi]\[Lambda]\[Lambda]oneTrace", "[", 
             RowBox[{"aa", ",", "11", ",", "42"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{"V\[Phi]\[Lambda]b\[Lambda]boneTrace", "[", 
             RowBox[{"bb", ",", "21", ",", "12"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{"V\[Phi]b\[Lambda]\[Lambda]oneTrace", "[", 
             RowBox[{"cc", ",", "22", ",", "31"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]boneTrace", "[", 
             RowBox[{"dd", ",", "32", ",", "41"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]\[Lambda]b", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]b\[Lambda]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]\[Lambda]b", "[", 
              RowBox[{"31", ",", "32"}], "]"}], "[", 
             RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]b\[Lambda]", "[", 
              RowBox[{"41", ",", "42"}], "]"}], "[", "p1", "]"}]}], 
           "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"V\[Phi]\[Lambda]b\[Lambda]boneTrace", "[", 
             RowBox[{"aa", ",", "11", ",", "42"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{"V\[Phi]\[Lambda]\[Lambda]oneTrace", "[", 
             RowBox[{"bb", ",", "21", ",", "12"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]boneTrace", "[", 
             RowBox[{"cc", ",", "22", ",", "31"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{"V\[Phi]b\[Lambda]\[Lambda]oneTrace", "[", 
             RowBox[{"dd", ",", "32", ",", "41"}], "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]b\[Lambda]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", 
             RowBox[{"-", "p2"}], "]"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]\[Lambda]b", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", 
             RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]b\[Lambda]", "[", 
              RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[Lambda]\[Lambda]b", "[", 
              RowBox[{"41", ",", "42"}], "]"}], "[", 
             RowBox[{"-", "p1"}], "]"}]}]}], "\[IndentingNewLine]", ")"}], 
         "externalfields"}], "//", "ContractIndices"}], ")"}], "//", 
      "gTo\[Lambda]"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}], 
     ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", "T\[Rho]pm"}], ",", 
        RowBox[{"\[Rho]d", "\[Rule]", "T\[Rho]dpm"}], ",", 
        RowBox[{"\[Rho]t", "\[Rule]", "T\[Rho]tpm"}], ",", 
        RowBox[{"\[Rho]td", "\[Rule]", "T\[Rho]tdpm"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"sum12", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sum22", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sum32", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sum42", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
   3.660366409613758*^9}, {3.660366545621952*^9, 3.6603665978200274`*^9}, {
   3.6603666397220864`*^9, 3.6603666419420896`*^9}, {3.660367350695101*^9, 
   3.660367401980173*^9}, {3.6603674415752296`*^9, 3.6603674441552334`*^9}, {
   3.660367561037399*^9, 3.6603675635434027`*^9}, {3.660367613429474*^9, 
   3.6603676153694763`*^9}, {3.6603676722215576`*^9, 
   3.6603677195896244`*^9}, {3.660367771060698*^9, 3.6603677748507032`*^9}, {
   3.660367834583788*^9, 3.6603678527738132`*^9}, 3.660370546688965*^9, {
   3.6603705907744865`*^9, 3.660370593038616*^9}, {3.660370663337637*^9, 
   3.6603707823334436`*^9}, {3.6603708708705072`*^9, 
   3.6603708808470783`*^9}, {3.660371181970301*^9, 3.6603712465969973`*^9}, {
   3.6603712795298815`*^9, 3.6603713068704453`*^9}, {3.660371343579545*^9, 
   3.660371440947114*^9}, {3.660371493307109*^9, 3.660371500255506*^9}, {
   3.6603716582785444`*^9, 3.6603716658029747`*^9}, {3.6603718030958276`*^9, 
   3.6603718122323503`*^9}, {3.6603718444011903`*^9, 
   3.6603719009004216`*^9}, {3.660372044331626*^9, 3.6603720518610563`*^9}, {
   3.660372227668112*^9, 3.6603722405828505`*^9}, {3.660372699436095*^9, 
   3.660372735867179*^9}, {3.6633177537994833`*^9, 3.6633177748695135`*^9}, {
   3.664006554025852*^9, 3.664006568709478*^9}, 3.664112088360588*^9, 
   3.664619153484459*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.660366586850012*^9, 3.6603666001200304`*^9}, {3.660366640352087*^9, 
   3.6603666425020905`*^9}, 3.660366706514182*^9, {3.6603673567551093`*^9, 
   3.6603674024901743`*^9}, 3.6603674446952343`*^9, {3.660367551367385*^9, 
   3.6603676396505113`*^9}, {3.6603676734615593`*^9, 
   3.6603677200396247`*^9}, {3.6603677532366724`*^9, 
   3.6603677752007036`*^9}, {3.6603678375837927`*^9, 3.6603678532238145`*^9}, 
   3.660367986946005*^9, 3.660370696153514*^9, 3.6603707536488028`*^9, 
   3.6603707836915207`*^9, 3.6603708838292484`*^9, 3.6603713140818577`*^9, {
   3.6603713441455774`*^9, 3.660371441538148*^9}, 3.6603715008745413`*^9, 
   3.660371669825205*^9, 3.660371812813383*^9, {3.6603718962981586`*^9, 
   3.660371901496456*^9}, 3.660372052601098*^9, {3.6603722283581514`*^9, 
   3.6603722411638837`*^9}, {3.6603727186031914`*^9, 3.6603727366562243`*^9}, 
   3.6633177759195147`*^9, 3.664006572001084*^9, 3.664014247671605*^9, 
   3.6641120924588223`*^9, 3.6646191566386395`*^9, 3.664690217716625*^9, 
   3.6825233243074164`*^9}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SuperscriptBox["2", 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "+", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "-", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum12"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum32"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum12"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum32"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.660367356765109*^9, 3.660367402470174*^9}, 
   3.660367444665234*^9, {3.6603675513473854`*^9, 3.660367639620511*^9}, {
   3.6603676734215593`*^9, 3.6603677200496244`*^9}, {3.6603677532366724`*^9, 
   3.660367775210704*^9}, {3.6603678375837927`*^9, 3.6603678532338142`*^9}, 
   3.660367986946005*^9, 3.6603706961745152`*^9, 3.660370753653803*^9, 
   3.6603707837195225`*^9, 3.660370883833249*^9, 3.660371314106859*^9, {
   3.6603713441655784`*^9, 3.660371441559149*^9}, 3.660371500901543*^9, 
   3.66037166991521*^9, 3.660371812841385*^9, {3.66037189632716*^9, 
   3.6603719015234575`*^9}, 3.6603720526231*^9, {3.660372228385153*^9, 
   3.660372241186885*^9}, {3.660372718630193*^9, 3.660372736681226*^9}, 
   3.6633177759895144`*^9, 3.664006572203884*^9, 3.664014247891605*^9, 
   3.664112092729838*^9, 3.6646191568906536`*^9, 3.6646902178966255`*^9, 
   3.6825233244946165`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.660367356765109*^9, 3.660367402470174*^9}, 
   3.660367444665234*^9, {3.6603675513473854`*^9, 3.660367639620511*^9}, {
   3.6603676734215593`*^9, 3.6603677200496244`*^9}, {3.6603677532366724`*^9, 
   3.660367775210704*^9}, {3.6603678375837927`*^9, 3.6603678532338142`*^9}, 
   3.660367986946005*^9, 3.6603706961745152`*^9, 3.660370753653803*^9, 
   3.6603707837195225`*^9, 3.660370883833249*^9, 3.660371314106859*^9, {
   3.6603713441655784`*^9, 3.660371441559149*^9}, 3.660371500901543*^9, 
   3.66037166991521*^9, 3.660371812841385*^9, {3.66037189632716*^9, 
   3.6603719015234575`*^9}, 3.6603720526231*^9, {3.660372228385153*^9, 
   3.660372241186885*^9}, {3.660372718630193*^9, 3.660372736681226*^9}, 
   3.6633177759895144`*^9, 3.664006572203884*^9, 3.664014247891605*^9, 
   3.664112092729838*^9, 3.6646191568906536`*^9, 3.6646902178966255`*^9, 
   3.6825233276458225`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram VIII", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664292017865`*^9}, {
   3.660367237487941*^9, 3.660367241047946*^9}, 3.6603680090270367`*^9, 
   3.6603708582187834`*^9, 3.6603709362562475`*^9, 3.66037193880759*^9, 
   3.6825231451255016`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"V\[Phi]\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"aa", ",", "11", ",", "42"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"bb", ",", "21", ",", "12"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"cc", ",", "32", ",", "41"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"dd", ",", "22", ",", "31"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"31", ",", "32"}], "]"}], "[", 
              RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"41", ",", "42"}], "]"}], "[", "p1", "]"}]}], 
            "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"V\[Phi]\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"aa", ",", "11", ",", "42"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"bb", ",", "21", ",", "12"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"cc", ",", "32", ",", "41"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"dd", ",", "22", ",", "31"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"11", ",", "12"}], "]"}], "[", 
              RowBox[{"-", "p2"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"21", ",", "22"}], "]"}], "[", 
              RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"41", ",", "42"}], "]"}], "[", 
              RowBox[{"-", "p1"}], "]"}]}]}], "\[IndentingNewLine]", ")"}], 
          "externalfields"}], "//", "ContractIndices"}], ")"}]}], "//", 
      "gTo\[Lambda]"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}], 
     ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", "T\[Rho]pm"}], ",", 
        RowBox[{"\[Rho]d", "\[Rule]", "T\[Rho]dpm"}], ",", 
        RowBox[{"\[Rho]t", "\[Rule]", "T\[Rho]tpm"}], ",", 
        RowBox[{"\[Rho]td", "\[Rule]", "T\[Rho]tdpm"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"sum12", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sum22", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sum32", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sum42", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
   3.660366409613758*^9}, {3.660366545621952*^9, 3.6603665978200274`*^9}, {
   3.6603666397220864`*^9, 3.6603666419420896`*^9}, {3.660367350695101*^9, 
   3.660367401980173*^9}, {3.6603674415752296`*^9, 3.6603674441552334`*^9}, {
   3.660367561037399*^9, 3.6603675635434027`*^9}, {3.660367613429474*^9, 
   3.6603676153694763`*^9}, {3.6603676722215576`*^9, 
   3.6603677195896244`*^9}, {3.660367771060698*^9, 3.6603677748507032`*^9}, {
   3.660367834583788*^9, 3.6603678527738132`*^9}, 3.660370546688965*^9, {
   3.6603705907744865`*^9, 3.660370593038616*^9}, {3.660370663337637*^9, 
   3.6603707823334436`*^9}, {3.6603708708705072`*^9, 
   3.6603708808470783`*^9}, {3.660371181970301*^9, 3.6603712465969973`*^9}, {
   3.6603712795298815`*^9, 3.6603713068704453`*^9}, {3.660371343579545*^9, 
   3.660371440947114*^9}, {3.660371493307109*^9, 3.660371500255506*^9}, {
   3.6603716582785444`*^9, 3.6603716658029747`*^9}, {3.6603718030958276`*^9, 
   3.6603718122323503`*^9}, {3.6603718444011903`*^9, 
   3.6603719009004216`*^9}, {3.660372124346202*^9, 3.6603721329006915`*^9}, {
   3.660372174745085*^9, 3.6603722199586706`*^9}, {3.6603722807731495`*^9, 
   3.6603722882985797`*^9}, 3.6603725340006332`*^9, {3.660372655443579*^9, 
   3.660372683875205*^9}, {3.6633177029094124`*^9, 3.6633177334494553`*^9}, {
   3.6640065830791035`*^9, 3.664006595233525*^9}, 3.664112103215438*^9, 
   3.6646191827931356`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603650467998085`*^9, 3.6603651614879737`*^9, 3.6603651932970195`*^9, 
   3.66036524310709*^9, {3.6603663907737317`*^9, 3.6603664108337603`*^9}, {
   3.660366586850012*^9, 3.6603666001200304`*^9}, {3.660366640352087*^9, 
   3.6603666425020905`*^9}, 3.660366706514182*^9, {3.6603673567551093`*^9, 
   3.6603674024901743`*^9}, 3.6603674446952343`*^9, {3.660367551367385*^9, 
   3.6603676396505113`*^9}, {3.6603676734615593`*^9, 
   3.6603677200396247`*^9}, {3.6603677532366724`*^9, 
   3.6603677752007036`*^9}, {3.6603678375837927`*^9, 3.6603678532238145`*^9}, 
   3.660367986946005*^9, 3.660370696153514*^9, 3.6603707536488028`*^9, 
   3.6603707836915207`*^9, 3.6603708838292484`*^9, 3.6603713140818577`*^9, {
   3.6603713441455774`*^9, 3.660371441538148*^9}, 3.6603715008745413`*^9, 
   3.660371669825205*^9, 3.660371812813383*^9, {3.6603718962981586`*^9, 
   3.660371901496456*^9}, 3.6603721531868515`*^9, {3.6603722076599674`*^9, 
   3.6603722216397667`*^9}, 3.660372289230633*^9, 3.660372684720254*^9, {
   3.6633177208494377`*^9, 3.663317734269456*^9}, 3.6640065962631264`*^9, 
   3.664014251872611*^9, 3.664112105038542*^9, 3.664619184712245*^9, 
   3.664690222046631*^9, 3.682523338363041*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  SuperscriptBox["2", 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "+", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "-", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum12"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum32"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum12"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum22", ",", "sum32"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.660367356765109*^9, 3.660367402470174*^9}, 
   3.660367444665234*^9, {3.6603675513473854`*^9, 3.660367639620511*^9}, {
   3.6603676734215593`*^9, 3.6603677200496244`*^9}, {3.6603677532366724`*^9, 
   3.660367775210704*^9}, {3.6603678375837927`*^9, 3.6603678532338142`*^9}, 
   3.660367986946005*^9, 3.6603706961745152`*^9, 3.660370753653803*^9, 
   3.6603707837195225`*^9, 3.660370883833249*^9, 3.660371314106859*^9, {
   3.6603713441655784`*^9, 3.660371441559149*^9}, 3.660371500901543*^9, 
   3.66037166991521*^9, 3.660371812841385*^9, {3.66037189632716*^9, 
   3.6603719015234575`*^9}, 3.660372153263856*^9, {3.6603722076839685`*^9, 
   3.6603722216657686`*^9}, 3.6603722892546344`*^9, 3.6603726847482553`*^9, {
   3.6633177209494376`*^9, 3.6633177342894564`*^9}, 3.6640065964347267`*^9, 
   3.6640142520626116`*^9, 3.6641121052295527`*^9, 3.664619184990261*^9, 
   3.664690222186631*^9, 3.682523338519041*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6603650096097555`*^9, 3.660365047129809*^9}, 
   3.660365161497974*^9, 3.6603651932970195`*^9, 3.66036524311709*^9, {
   3.6603663907837315`*^9, 3.6603664108337603`*^9}, {3.660366586850012*^9, 
   3.6603666001300306`*^9}, {3.660366640352087*^9, 3.6603666425120907`*^9}, 
   3.6603667065341825`*^9, {3.660367356765109*^9, 3.660367402470174*^9}, 
   3.660367444665234*^9, {3.6603675513473854`*^9, 3.660367639620511*^9}, {
   3.6603676734215593`*^9, 3.6603677200496244`*^9}, {3.6603677532366724`*^9, 
   3.660367775210704*^9}, {3.6603678375837927`*^9, 3.6603678532338142`*^9}, 
   3.660367986946005*^9, 3.6603706961745152`*^9, 3.660370753653803*^9, 
   3.6603707837195225`*^9, 3.660370883833249*^9, 3.660371314106859*^9, {
   3.6603713441655784`*^9, 3.660371441559149*^9}, 3.660371500901543*^9, 
   3.66037166991521*^9, 3.660371812841385*^9, {3.66037189632716*^9, 
   3.6603719015234575`*^9}, 3.660372153263856*^9, {3.6603722076839685`*^9, 
   3.6603722216657686`*^9}, 3.6603722892546344`*^9, 3.6603726847482553`*^9, {
   3.6633177209494376`*^9, 3.6633177342894564`*^9}, 3.6640065964347267`*^9, 
   3.6640142520626116`*^9, 3.6641121052295527`*^9, 3.664619184990261*^9, 
   3.664690222186631*^9, 3.6825233415454464`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagram VIIII", "Subsubsection",
 CellChangeTimes->{{3.6603663761137104`*^9, 3.6603664292017865`*^9}, {
   3.660367237487941*^9, 3.660367241047946*^9}, 3.6603680090270367`*^9, 
   3.6603708582187834`*^9, 3.6603709362562475`*^9, 3.66037193880759*^9, 
   3.660372377281669*^9, 3.6825231459055033`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"V\[Phi]\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"aa", ",", "11", ",", "42"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"bb", ",", "31", ",", "22"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"cc", ",", "12", ",", "21"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"dd", ",", "32", ",", "41"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"31", ",", "32"}], "]"}], "[", 
              RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"41", ",", "42"}], "]"}], "[", "p1", "]"}]}], 
            "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"V\[Phi]\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"aa", ",", "11", ",", "42"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]\[Lambda]b\[Lambda]boneTrace", "[", 
              RowBox[{"bb", ",", "31", ",", "22"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"cc", ",", "12", ",", "21"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]\[Lambda]oneTrace", "[", 
              RowBox[{"dd", ",", "32", ",", "41"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"11", ",", "12"}], "]"}], "[", 
              RowBox[{"-", "p2"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"21", ",", "22"}], "]"}], "[", 
              RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"41", ",", "42"}], "]"}], "[", 
              RowBox[{"-", "p1"}], "]"}]}]}], "\[IndentingNewLine]", ")"}], 
          "externalfields"}], "//", "ContractIndices"}], ")"}]}], "//", 
      "gTo\[Lambda]"}], "//", "FinalIndex"}], ",", "NN", ",", "Simplify"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}], 
     ",", 
     RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"%", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"saa", "\[Rule]", "sDD"}], ",", 
         RowBox[{"sbb", "\[Rule]", "sCC"}], ",", 
         RowBox[{"scc", "\[Rule]", "sBB"}], ",", 
         RowBox[{"sdd", "\[Rule]", "sAA"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"sAA", "\[Rule]", "saa"}], ",", 
        RowBox[{"sBB", "\[Rule]", "sbb"}], ",", 
        RowBox[{"sCC", "\[Rule]", "scc"}], ",", 
        RowBox[{"sDD", "\[Rule]", "sdd"}]}], "}"}]}], ")"}]}], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"saa", "\[Rule]", "i"}], ",", 
    RowBox[{"sbb", "\[Rule]", "i"}], ",", 
    RowBox[{"scc", "\[Rule]", "i"}], ",", 
    RowBox[{"sdd", "\[Rule]", "i"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Rho]", "\[Rule]", "T\[Rho]pm"}], ",", 
          RowBox[{"\[Rho]d", "\[Rule]", "T\[Rho]dpm"}], ",", 
          RowBox[{"\[Rho]t", "\[Rule]", "T\[Rho]tpm"}], ",", 
          RowBox[{"\[Rho]td", "\[Rule]", "T\[Rho]tdpm"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sum12", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum22", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum32", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum42", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
   RowBox[{"DIM", "\[Rule]", "4"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.660364945901664*^9, 3.6603650463898077`*^9}, {
   3.660365126887924*^9, 3.6603652426270895`*^9}, {3.660366388933729*^9, 
   3.660366409613758*^9}, {3.660366545621952*^9, 3.6603665978200274`*^9}, {
   3.6603666397220864`*^9, 3.6603666419420896`*^9}, {3.660367350695101*^9, 
   3.660367401980173*^9}, {3.6603674415752296`*^9, 3.6603674441552334`*^9}, {
   3.660367561037399*^9, 3.6603675635434027`*^9}, {3.660367613429474*^9, 
   3.6603676153694763`*^9}, {3.6603676722215576`*^9, 
   3.6603677195896244`*^9}, {3.660367771060698*^9, 3.6603677748507032`*^9}, {
   3.660367834583788*^9, 3.6603678527738132`*^9}, 3.660370546688965*^9, {
   3.6603705907744865`*^9, 3.660370593038616*^9}, {3.660370663337637*^9, 
   3.6603707823334436`*^9}, {3.6603708708705072`*^9, 
   3.6603708808470783`*^9}, {3.660371181970301*^9, 3.6603712465969973`*^9}, {
   3.6603712795298815`*^9, 3.6603713068704453`*^9}, {3.660371343579545*^9, 
   3.660371440947114*^9}, {3.660371493307109*^9, 3.660371500255506*^9}, {
   3.6603716582785444`*^9, 3.6603716658029747`*^9}, {3.6603718030958276`*^9, 
   3.6603718122323503`*^9}, {3.6603718444011903`*^9, 
   3.6603719009004216`*^9}, {3.660372124346202*^9, 3.6603721329006915`*^9}, {
   3.660372174745085*^9, 3.6603722199586706`*^9}, {3.6603722807731495`*^9, 
   3.6603722882985797`*^9}, {3.660372422214239*^9, 3.660372527618268*^9}, {
   3.6603725964442043`*^9, 3.660372636379489*^9}, {3.6633168724302435`*^9, 
   3.6633168760102487`*^9}, {3.663317099730562*^9, 3.663317128540602*^9}, {
   3.6633171648226542`*^9, 3.663317209122716*^9}, 3.66331724040276*^9, {
   3.6633173257128797`*^9, 3.663317328332883*^9}, 3.6633176682393637`*^9, {
   3.6640066054379425`*^9, 3.6640066369247985`*^9}, 3.664112109679807*^9, 
   3.6646192029392877`*^9, {3.664619286413062*^9, 3.6646192869600935`*^9}, {
   3.6646195867492404`*^9, 3.66461960982556*^9}, {3.664619691432228*^9, 
   3.6646196920462627`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.664619595613747*^9, 3.6646196175950046`*^9}, 
   3.664619693516347*^9, 3.664690226276637*^9, 3.682523345195853*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  SuperscriptBox["2", 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "+", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "-", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6646195958817625`*^9, 3.664619617604005*^9}, 
   3.664619693690357*^9, 3.664690226426637*^9, 3.6825233453518534`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  SuperscriptBox["2", 
   RowBox[{"1", "-", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "+", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "-", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum12", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"i", ",", "sum32", ",", "sum42"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6646195958817625`*^9, 3.664619617604005*^9}, 
   3.664619693690357*^9, 3.664690226426637*^9, 3.6825233453518534`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GG", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "+", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "-", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]m", "[", "2", "]"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]p", "[", "2", "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GG", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "+", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "-", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]m", "[", "3", "]"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]p", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GG", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "+", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "-", 
        RowBox[{"GG", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6646195958817625`*^9, 3.664619617604005*^9}, 
   3.664619693690357*^9, 3.664690226426637*^9, 3.68252334925186*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Leading wrapping corrections to the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "i"], TraditionalForm]]],
 "-deformation (section 4.2)"
}], "Section",
 CellChangeTimes->{{3.6601246326044855`*^9, 3.6601246347316065`*^9}, {
  3.6633258277450666`*^9, 3.66332584427509*^9}, {3.682523796240445*^9, 
  3.6825238076128654`*^9}}],

Cell[CellGroupData[{

Cell["Wrapping diagram tests", "Subsection",
 CellChangeTimes->{{3.660398340492981*^9, 3.6603983432291374`*^9}, {
  3.6825236288209515`*^9, 3.682523637775367*^9}, {3.6825238117936726`*^9, 
  3.682523843274528*^9}, {3.6825238748489833`*^9, 3.682523879060991*^9}}],

Cell[CellGroupData[{

Cell["L=2 scalar", "Subsubsection",
 CellChangeTimes->{{3.660400849270475*^9, 3.660400850221529*^9}, {
  3.6604620074841094`*^9, 3.6604620085449114`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"externalfields", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["NN", 
      FractionBox["2", "2"]]], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "f1", "]"}], ",", 
      RowBox[{"c", "[", "f2", "]"}]}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "f1", "]"}], ",", "k"}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "f2", "]"}], ",", "kk"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.660398576783496*^9, 3.6603985806057143`*^9}, {
  3.660461331205507*^9, 3.66046133304631*^9}, {3.6604614508983183`*^9, 
  3.6604614527391214`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"wrap", ",", "2", ",", "s"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"VF", "[", 
                 RowBox[{"f1", ",", "41", ",", "11", ",", "32"}], "]"}], 
                RowBox[{"VF", "[", 
                 RowBox[{"f2", ",", "31", ",", "22", ",", "42"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
              RowBox[{
               RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p4", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"31", ",", "32"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"41", ",", "42"}], "]"}], "[", "p5", "]"}]}], 
           "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", 
          FractionBox["1", 
           SuperscriptBox["NN", 
            FractionBox["2", "2"]]], 
          RowBox[{"trc", "[", 
           RowBox[{
            RowBox[{"c", "[", "12", "]"}], ",", 
            RowBox[{"c", "[", "21", "]"}]}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "12", "]"}], ",", "j"}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "21", "]"}], ",", "jj"}], "]"}]}], 
         "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
       "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.66039836041212*^9, {3.660398450112251*^9, 3.6603985646928043`*^9}, {
   3.6603987720596647`*^9, 3.6603987749658313`*^9}, {3.6603990507366047`*^9, 
   3.660399057736005*^9}, {3.6603990892788086`*^9, 3.6603990924719915`*^9}, {
   3.6603993389710903`*^9, 3.6603993778183126`*^9}, {3.6603995868672695`*^9, 
   3.660399621738264*^9}, {3.660399712666465*^9, 3.6603997642334137`*^9}, {
   3.660400824643066*^9, 3.6604008286792965`*^9}, {3.6604593221881857`*^9, 
   3.660459324455315*^9}, {3.6604604009498587`*^9, 3.660460423419898*^9}, {
   3.6604606665721283`*^9, 3.660460674779743*^9}, 3.6633239140043106`*^9, {
   3.6646197334706326`*^9, 3.664619739681988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", 
      RowBox[{"(", 
       RowBox[{"Int", "[", 
        RowBox[{"wrap", ",", "2", ",", "s"}], "]"}], ")"}], "]"}], "[", "2", 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"fs", "[", "a_", "]"}], "/;", 
        RowBox[{"NumericQ", "[", "a", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<s\>\"", ",", 
          RowBox[{"ToString", "[", "a", "]"}]}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"fs", "[", "a_", "]"}], "\[Rule]", "a"}]}], "}"}]}], "//", 
   "gTo\[Lambda]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"%", "//", "Normal"}], ",", 
   RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intsolveL2", "[", "%", "]"}], "/.", 
  RowBox[{
   RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", 
   "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"%", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"jj", "\[Rule]", "j"}], ",", 
            RowBox[{"kk", "\[Rule]", "j"}], ",", 
            RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "/.", 
         RowBox[{"F", "\[Rule]", "TQhatpm"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s32", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s42", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a_", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]m", "[", "1", "]"}], "+", 
            RowBox[{"\[Gamma]p", "[", "1", "]"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{"a_", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]m", "[", "3", "]"}], "+", 
            RowBox[{"\[Gamma]p", "[", "3", "]"}]}], ")"}]}], "]"}]}]}], ")"}],
      "\[Rule]", 
     RowBox[{"2", "a", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a_", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]m", "[", "1", "]"}], "+", 
            RowBox[{"\[Gamma]p", "[", "1", "]"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{"a_", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]m", "[", "2", "]"}], "+", 
            RowBox[{"\[Gamma]p", "[", "2", "]"}]}], ")"}]}], "]"}]}]}], ")"}],
      "\[Rule]", 
     RowBox[{"2", "a", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]p", "[", "2", "]"}]}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]m", "[", "2", "]"}]}], "]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a_", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]m", "[", "3", "]"}], "+", 
            RowBox[{"\[Gamma]p", "[", "3", "]"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{"a_", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]m", "[", "2", "]"}], "+", 
            RowBox[{"\[Gamma]p", "[", "2", "]"}]}], ")"}]}], "]"}]}]}], ")"}],
      "\[Rule]", 
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]p", "[", "3", "]"}]}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]m", "[", "3", "]"}]}], "]"}]}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.660398551074025*^9, 3.660398551293038*^9}, {
   3.660398595456564*^9, 3.660398652524828*^9}, {3.6603988157091618`*^9, 
   3.660398819689389*^9}, {3.6603993934852085`*^9, 3.660399394999295*^9}, {
   3.6603997690236883`*^9, 3.660399786494687*^9}, {3.660400685565111*^9, 
   3.6604006879512477`*^9}, {3.660400830928426*^9, 3.660400835166668*^9}, {
   3.6604619902546787`*^9, 3.6604619904574795`*^9}, {3.660462209463867*^9, 
   3.6604622661547675`*^9}, {3.6604624024968085`*^9, 3.660462445674085*^9}, {
   3.6604624786585436`*^9, 3.660462491544166*^9}, {3.6604625252592263`*^9, 
   3.660462537541448*^9}, {3.6633167322800474`*^9, 3.6633167360000525`*^9}, 
   3.66332388515427*^9, {3.6633239344343395`*^9, 3.66332393491434*^9}, 
   3.663323973694394*^9, {3.6640038433708925`*^9, 3.6640038436672926`*^9}, 
   3.664003883984764*^9, {3.6641122681425123`*^9, 3.664112277809065*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.660398551876071*^9, {3.6603985833878736`*^9, 3.6603985957905827`*^9}, {
   3.660398628215438*^9, 3.660398652816845*^9}, {3.6603987947829647`*^9, 
   3.6603988200454097`*^9}, {3.6603993813625154`*^9, 3.6603993953203135`*^9}, 
   3.6603996266185427`*^9, 3.660399786873709*^9, 3.660400688363271*^9, 
   3.6604008375208025`*^9, 3.6604593271264677`*^9, {3.6604604049162655`*^9, 
   3.660460426586704*^9}, 3.6604604898714156`*^9, {3.660461988429476*^9, 
   3.6604619908786798`*^9}, {3.660462217267881*^9, 3.6604622666851683`*^9}, {
   3.6604624271362524`*^9, 3.6604624463448863`*^9}, 3.6604624919029665`*^9, 
   3.660462538149849*^9, {3.663316727410041*^9, 3.6633167366200533`*^9}, 
   3.6633238978642883`*^9, 3.66332393525434*^9, 3.663323974174395*^9, 
   3.664003844291294*^9, 3.6640038876507707`*^9, 3.664014285151659*^9, 
   3.6641122854745035`*^9, {3.664619726526235*^9, 3.664619742498149*^9}, 
   3.664690254926677*^9, 3.6825236552473974`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[Lambda]", "2"]}], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"k", ",", "s42", ",", "j", ",", "s32"}], "]"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{"kk", ",", "s32", ",", "jj", ",", "s42"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"s32", ",", "kk", ",", "s42", ",", "jj"}], "]"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{"s42", ",", "k", ",", "s32", ",", "j"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"i", "[", 
   RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6603985519510756`*^9, {3.6603985834178753`*^9, 3.660398595807584*^9}, {
   3.6603986282284384`*^9, 3.660398652821845*^9}, {3.6603987948259673`*^9, 
   3.6603988200654106`*^9}, {3.660399381506523*^9, 3.660399395345315*^9}, 
   3.660399626692547*^9, 3.6603997870187173`*^9, 3.6604006884032736`*^9, 
   3.660400837563805*^9, 3.660459327226474*^9, {3.6604604049630656`*^9, 
   3.6604604266179037`*^9}, 3.6604604899026155`*^9, {3.6604619884606757`*^9, 
   3.6604619909098797`*^9}, {3.660462217299081*^9, 3.660462266731969*^9}, {
   3.660462427183052*^9, 3.660462446376086*^9}, 3.660462491934167*^9, 
   3.6604625381810493`*^9, {3.6633167275600405`*^9, 3.6633167366700535`*^9}, 
   3.663323897934288*^9, 3.6633239353043404`*^9, 3.663323974214395*^9, 
   3.664003844322494*^9, 3.664003887697571*^9, 3.664014285191659*^9, 
   3.6641122855215063`*^9, {3.664619726876255*^9, 3.664619742606155*^9}, 
   3.664690254986677*^9, 3.6825236553253975`*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", "DIM"}], ")"}]}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"k", ",", "s42", ",", "j", ",", "s32"}], "]"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{"kk", ",", "s32", ",", "jj", ",", "s42"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"s32", ",", "kk", ",", "s42", ",", "jj"}], "]"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{"s42", ",", "k", ",", "s32", ",", "j"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{
    RowBox[{"3", "-", 
     FractionBox["DIM", "2"]}], ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6603985519510756`*^9, {3.6603985834178753`*^9, 3.660398595807584*^9}, {
   3.6603986282284384`*^9, 3.660398652821845*^9}, {3.6603987948259673`*^9, 
   3.6603988200654106`*^9}, {3.660399381506523*^9, 3.660399395345315*^9}, 
   3.660399626692547*^9, 3.6603997870187173`*^9, 3.6604006884032736`*^9, 
   3.660400837563805*^9, 3.660459327226474*^9, {3.6604604049630656`*^9, 
   3.6604604266179037`*^9}, 3.6604604899026155`*^9, {3.6604619884606757`*^9, 
   3.6604619909098797`*^9}, {3.660462217299081*^9, 3.660462266731969*^9}, {
   3.660462427183052*^9, 3.660462446376086*^9}, 3.660462491934167*^9, 
   3.6604625381810493`*^9, {3.6633167275600405`*^9, 3.6633167366700535`*^9}, 
   3.663323897934288*^9, 3.6633239353043404`*^9, 3.663323974214395*^9, 
   3.664003844322494*^9, 3.664003887697571*^9, 3.664014285191659*^9, 
   3.6641122855215063`*^9, {3.664619726876255*^9, 3.664619742606155*^9}, 
   3.664690254986677*^9, 3.6825236553253975`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "DIM"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"8", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{
      RowBox[{"3", "-", 
       FractionBox["DIM", "2"]}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "DIM"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"8", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]m", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]p", "[", "2", "]"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{
      RowBox[{"3", "-", 
       FractionBox["DIM", "2"]}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "DIM"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"8", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]m", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]p", "[", "3", "]"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{
      RowBox[{"3", "-", 
       FractionBox["DIM", "2"]}], ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6603985519510756`*^9, {3.6603985834178753`*^9, 3.660398595807584*^9}, {
   3.6603986282284384`*^9, 3.660398652821845*^9}, {3.6603987948259673`*^9, 
   3.6603988200654106`*^9}, {3.660399381506523*^9, 3.660399395345315*^9}, 
   3.660399626692547*^9, 3.6603997870187173`*^9, 3.6604006884032736`*^9, 
   3.660400837563805*^9, 3.660459327226474*^9, {3.6604604049630656`*^9, 
   3.6604604266179037`*^9}, 3.6604604899026155`*^9, {3.6604619884606757`*^9, 
   3.6604619909098797`*^9}, {3.660462217299081*^9, 3.660462266731969*^9}, {
   3.660462427183052*^9, 3.660462446376086*^9}, 3.660462491934167*^9, 
   3.6604625381810493`*^9, {3.6633167275600405`*^9, 3.6633167366700535`*^9}, 
   3.663323897934288*^9, 3.6633239353043404`*^9, 3.663323974214395*^9, 
   3.664003844322494*^9, 3.664003887697571*^9, 3.664014285191659*^9, 
   3.6641122855215063`*^9, {3.664619726876255*^9, 3.664619742606155*^9}, 
   3.664690254986677*^9, 3.6825236654966154`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["L=2 fermion", "Subsubsection",
 CellChangeTimes->{{3.660462012039317*^9, 3.6604620155805235`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"wrap", ",", "2", ",", "f"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"V\[Phi]\[Lambda]b\[Lambda]b", "[", 
              RowBox[{"f1", ",", "11", ",", "42"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]\[Lambda]", "[", 
              RowBox[{"51", ",", "12", ",", "21"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]\[Lambda]b\[Lambda]b", "[", 
              RowBox[{"f2", ",", "31", ",", "22"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]\[Lambda]", "[", 
              RowBox[{"61", ",", "32", ",", "41"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"11", ",", "12"}], "]"}], "[", 
              RowBox[{"-", "p4"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"21", ",", "22"}], "]"}], "[", "p5", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"31", ",", "32"}], "]"}], "[", 
              RowBox[{"-", "p5"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"41", ",", "42"}], "]"}], "[", "p1", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[CurlyPhi]", "[", 
               RowBox[{"51", ",", "52"}], "]"}], "[", "p3", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[CurlyPhi]", "[", 
               RowBox[{"61", ",", "62"}], "]"}], "[", "p2", "]"}]}], 
            "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"V\[Phi]\[Lambda]\[Lambda]", "[", 
              RowBox[{"f1", ",", "11", ",", "42"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]b", "[", 
              RowBox[{"51", ",", "12", ",", "21"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]\[Lambda]\[Lambda]", "[", 
              RowBox[{"f2", ",", "31", ",", "22"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]b", "[", 
              RowBox[{"61", ",", "32", ",", "41"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"11", ",", "12"}], "]"}], "[", "p4", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"21", ",", "22"}], "]"}], "[", 
              RowBox[{"-", "p5"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]\[Lambda]b", "[", 
               RowBox[{"31", ",", "32"}], "]"}], "[", "p5", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[Lambda]b\[Lambda]", "[", 
               RowBox[{"41", ",", "42"}], "]"}], "[", 
              RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[CurlyPhi]", "[", 
               RowBox[{"51", ",", "52"}], "]"}], "[", "p3", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[CurlyPhi]", "[", 
               RowBox[{"61", ",", "62"}], "]"}], "[", "p2", "]"}]}]}], 
           "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", 
          FractionBox["1", 
           SuperscriptBox["NN", 
            FractionBox["2", "2"]]], 
          RowBox[{"trc", "[", 
           RowBox[{
            RowBox[{"c", "[", "62", "]"}], ",", 
            RowBox[{"c", "[", "52", "]"}]}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "62", "]"}], ",", "j"}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "52", "]"}], ",", "jj"}], "]"}]}], 
         "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
       "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6604606831141577`*^9, 3.6604606952685795`*^9}, {
   3.660461046409803*^9, 3.660461183643046*^9}, {3.66046121984511*^9, 
   3.660461307049664*^9}, {3.6604615898917646`*^9, 3.660461604363991*^9}, {
   3.6604620476767807`*^9, 3.66046206987002*^9}, {3.660462134312134*^9, 
   3.660462135528936*^9}, {3.6604630326419277`*^9, 3.6604630384179378`*^9}, {
   3.660466074674198*^9, 3.6604660749682155`*^9}, 3.6633240173544555`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", 
     RowBox[{"wrap", ",", "2", ",", "f"}], "]"}], "//", "gTo\[Lambda]"}], "//",
    "FinalIndex"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"%", "//", "Normal"}], ",", 
    RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"intsolveL2", "[", 
     RowBox[{
      RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "2", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{
    RowBox[{"iDL", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"jj", "\[Rule]", "j"}], ",", 
          RowBox[{"kk", "\[Rule]", "j"}], ",", 
          RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "\[Rule]", "T\[Rho]pm"}], ",", 
         RowBox[{"\[Rho]d", "\[Rule]", "T\[Rho]dpm"}], ",", 
         RowBox[{"\[Rho]t", "\[Rule]", "T\[Rho]tpm"}], ",", 
         RowBox[{"\[Rho]td", "\[Rule]", "T\[Rho]tdpm"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"sum12", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum42", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum32", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum22", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.660461638409251*^9, 3.6604617005143614`*^9}, {
   3.6604617457372413`*^9, 3.66046179556713*^9}, {3.660461959687225*^9, 
   3.6604619642590327`*^9}, 3.6604621594819784`*^9, {3.663324023394464*^9, 
   3.6633240503245015`*^9}, {3.6640039290124435`*^9, 
   3.6640039397034626`*^9}, {3.6641123057616634`*^9, 
   3.6641123060826817`*^9}, {3.6646197683356266`*^9, 3.664619769602699*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6604617477506447`*^9, 3.660461755086658*^9}, {
   3.6604617875155153`*^9, 3.6604617958791304`*^9}, 3.6604619652418346`*^9, 
   3.6604620916546583`*^9, 3.6604621537255683`*^9, 3.660462722758979*^9, 
   3.6604630556307683`*^9, 3.6604660889420147`*^9, 3.6633240520645037`*^9, 
   3.6633240888745556`*^9, 3.664003944773472*^9, 3.6640143116996975`*^9, 
   3.6641123272638936`*^9, 3.6646197893278275`*^9, 3.664690284316718*^9, 
   3.6825236984594736`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["p", 
    RowBox[{
     RowBox[{"-", "8"}], "+", 
     RowBox[{"2", " ", "DIM"}]}]]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{
    RowBox[{"3", "-", 
     FractionBox["DIM", "2"]}], ",", "1"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"k", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]", "[", 
      RowBox[{"kk", ",", "sum32", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"j", ",", "sum32", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"jj", ",", "sum12", ",", "sum22"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"k", ",", "sum42", ",", "sum12"}], "]"}], " ", 
     RowBox[{"\[Rho]", "[", 
      RowBox[{"kk", ",", "sum22", ",", "sum32"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"j", ",", "sum42", ",", "sum32"}], "]"}], " ", 
     RowBox[{"\[Rho]d", "[", 
      RowBox[{"jj", ",", "sum22", ",", "sum12"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"k", ",", "sum12", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"kk", ",", "sum32", ",", "sum22"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"j", ",", "sum32", ",", "sum42"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"jj", ",", "sum12", ",", "sum22"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"k", ",", "sum42", ",", "sum12"}], "]"}], " ", 
     RowBox[{"\[Rho]t", "[", 
      RowBox[{"kk", ",", "sum22", ",", "sum32"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"j", ",", "sum42", ",", "sum32"}], "]"}], " ", 
     RowBox[{"\[Rho]td", "[", 
      RowBox[{"jj", ",", "sum22", ",", "sum12"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.660461613895608*^9, 3.6604617009043617`*^9}, {
   3.660461747688245*^9, 3.660461755086658*^9}, {3.6604617874999156`*^9, 
   3.6604617958791304`*^9}, 3.6604619652418346`*^9, 3.6604620916234584`*^9, 
   3.6604621537723684`*^9, 3.6604627227901783`*^9, 3.660463055661968*^9, 
   3.6604660889770164`*^9, 3.6633240520645037`*^9, 3.6633240889045553`*^9, 
   3.664003944851472*^9, 3.6640143117696977`*^9, 3.6641123273768997`*^9, 
   3.664619789471835*^9, 3.6646902844167185`*^9, 3.682523698553074*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["4", 
      RowBox[{"2", "-", "DIM"}]]}], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "DIM"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]m", "[", "1", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]p", "[", "1", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{
      RowBox[{"3", "-", 
       FractionBox["DIM", "2"]}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["4", 
      RowBox[{"2", "-", "DIM"}]]}], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "DIM"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]m", "[", "2", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]p", "[", "2", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{
      RowBox[{"3", "-", 
       FractionBox["DIM", "2"]}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["4", 
      RowBox[{"2", "-", "DIM"}]]}], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "DIM"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]m", "[", "3", "]"}]}], "]"}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Gamma]p", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"GG", "[", 
     RowBox[{
      RowBox[{"3", "-", 
       FractionBox["DIM", "2"]}], ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.660461613895608*^9, 3.6604617009043617`*^9}, {
   3.660461747688245*^9, 3.660461755086658*^9}, {3.6604617874999156`*^9, 
   3.6604617958791304`*^9}, 3.6604619652418346`*^9, 3.6604620916234584`*^9, 
   3.6604621537723684`*^9, 3.6604627227901783`*^9, 3.660463055661968*^9, 
   3.6604660889770164`*^9, 3.6633240520645037`*^9, 3.6633240889045553`*^9, 
   3.664003944851472*^9, 3.6640143117696977`*^9, 3.6641123273768997`*^9, 
   3.664619789471835*^9, 3.6646902844167185`*^9, 3.68252370778829*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
L=3 scalar (no sensible momenta chosen)\
\>", "Subsubsection",
 CellChangeTimes->{{3.660400849270475*^9, 3.6604008573029337`*^9}, {
  3.663324240114767*^9, 3.663324251984784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"externalfields", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["NN", 
      FractionBox["3", "2"]]], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "f3", "]"}], ",", 
      RowBox[{"c", "[", "f2", "]"}], ",", 
      RowBox[{"c", "[", "f1", "]"}]}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "f1", "]"}], ",", "k"}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "f2", "]"}], ",", "kk"}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "f3", "]"}], ",", "kkk"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.660398576783496*^9, 3.6603985806057143`*^9}, {
  3.6604008612431593`*^9, 3.660400874835937*^9}, {3.6604010573413754`*^9, 
  3.660401057438381*^9}, {3.660401189614941*^9, 3.660401194159201*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"wrap", ",", "3"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"VF", "[", 
                 RowBox[{"f1", ",", "11", ",", "41", ",", "32"}], "]"}], 
                RowBox[{"VF", "[", 
                 RowBox[{"f2", ",", "21", ",", "51", ",", "12"}], "]"}], 
                RowBox[{"VF", "[", 
                 RowBox[{"f3", ",", "31", ",", "61", ",", "22"}], "]"}]}], 
               "\[IndentingNewLine]", "/.", 
               RowBox[{
                RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
              RowBox[{
               RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"41", ",", "42"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"51", ",", "52"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"61", ",", "62"}], "]"}], "[", "p1", "]"}]}], 
           "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", 
          FractionBox["1", 
           SuperscriptBox["NN", 
            FractionBox["3", "2"]]], 
          RowBox[{"trc", "[", 
           RowBox[{
            RowBox[{"c", "[", "42", "]"}], ",", 
            RowBox[{"c", "[", "52", "]"}], ",", 
            RowBox[{"c", "[", "62", "]"}]}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "42", "]"}], ",", "j"}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "52", "]"}], ",", "jj"}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "62", "]"}], ",", "jjj"}], "]"}]}], 
         "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
       "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.66039836041212*^9, {3.660398450112251*^9, 3.6603985646928043`*^9}, {
   3.6603987720596647`*^9, 3.6603987749658313`*^9}, {3.6603990507366047`*^9, 
   3.660399057736005*^9}, {3.6603990892788086`*^9, 3.6603990924719915`*^9}, {
   3.6603993389710903`*^9, 3.6603993778183126`*^9}, {3.6603995868672695`*^9, 
   3.660399621738264*^9}, {3.660399712666465*^9, 3.6603997642334137`*^9}, {
   3.660400824643066*^9, 3.6604008286792965`*^9}, {3.660400877019062*^9, 
   3.660400991020582*^9}, {3.6604010542481985`*^9, 3.6604010543402042`*^9}, {
   3.6633242636948004`*^9, 3.663324268604807*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"wrap", ",", "3"}], "]"}], "//", "gTo\[Lambda]"}], "//", 
     "FinalIndex"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"jjj", "\[Rule]", "j"}], ",", 
     RowBox[{"jj", "\[Rule]", "j"}], ",", 
     RowBox[{"kkk", "\[Rule]", "j"}], ",", 
     RowBox[{"kk", "\[Rule]", "j"}], ",", 
     RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{"%", ",", 
   RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.660401024008469*^9, 3.660401044534643*^9}, {
   3.6604010876821113`*^9, 3.660401135011818*^9}, {3.660401224019909*^9, 
   3.660401257018797*^9}, {3.6633241602646556`*^9, 3.6633241879646945`*^9}, 
   3.664014331509725*^9, {3.6641123201564875`*^9, 3.664112320414502*^9}, {
   3.6646198116121016`*^9, 3.664619812312142*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   SuperscriptBox["\[Mu]\[Mu]", 
    RowBox[{"12", "-", 
     RowBox[{"3", " ", "DIM"}]}]], " ", 
   RowBox[{"F", "[", 
    RowBox[{"j", ",", "sum12", ",", "j", ",", "sum32"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"j", ",", "sum22", ",", "j", ",", "sum12"}], "]"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"j", ",", "sum32", ",", "j", ",", "sum22"}], "]"}]}], 
  SuperscriptBox["p1", "12"]]], "Output",
 CellChangeTimes->{{3.660401116426755*^9, 3.6604011353618383`*^9}, {
   3.6604012179055595`*^9, 3.6604012574708223`*^9}, 3.6633241749146757`*^9, 
   3.6633242865048323`*^9, 3.664003978579731*^9, 3.6640143386187353`*^9, 
   3.664112361624264*^9, {3.6646198313892326`*^9, 3.6646198347324243`*^9}, 
   3.6646903139567595`*^9, 3.682523744011554*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["1 loop diagrams", "Subsection",
 CellChangeTimes->{{3.6603771106779203`*^9, 3.6603771123080134`*^9}, {
  3.6825238994658265`*^9, 3.682523901946231*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"externalfields", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["NN", 
      FractionBox["2", "2"]]], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "f1", "]"}], ",", 
      RowBox[{"c", "[", "f2", "]"}]}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "f1", "]"}], ",", "j"}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "f2", "]"}], ",", "jj"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"operator", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["NN", 
      FractionBox["2", "2"]]], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "12", "]"}], ",", 
      RowBox[{"c", "[", "21", "]"}]}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "12", "]"}], ",", "k"}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "21", "]"}], ",", "kk"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6601247541214356`*^9, 3.6601247623049035`*^9}, {
  3.6601249160866995`*^9, 3.660124927266339*^9}, {3.6601250399887867`*^9, 
  3.6601250497343435`*^9}, {3.66012828000154*^9, 3.6601282852615476`*^9}, {
  3.6603882681870933`*^9, 3.660388268432107*^9}, {3.682525535050699*^9, 
  3.6825255459707184`*^9}}],

Cell[CellGroupData[{

Cell["QF-dependent diagrams", "Subsubsection",
 CellChangeTimes->{{3.6603771181003447`*^9, 3.660377120239467*^9}, {
  3.663325772194989*^9, 3.663325773454991*^9}, {3.682524027027251*^9, 
  3.6825240286964536`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"QF", ",", 
     RowBox[{"1", "L"}], ",", "1"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"VF", "[", 
              RowBox[{"f1", ",", "f2", ",", "11", ",", "22"}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[CurlyPhi]", "[", 
               RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"P\[CurlyPhi]", "[", 
               RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
             "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", 
            ")"}], "externalfields"}], "//", "ContractIndices"}], ")"}], "/.", 
        RowBox[{"sun", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"ii", "\[Rule]", "i"}]}], "/.", 
      RowBox[{"jj", "\[Rule]", "j"}]}], "/.", 
     RowBox[{"i", "\[Rule]", "j"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"%", "//", "gTo\[Lambda]"}], ",", 
   RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"intsolveL1", "[", 
     RowBox[{
      RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"QF", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "=!=", 
        RowBox[{"(", 
         RowBox[{"c", "+", "d"}], ")"}]}]}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"QF", "[", 
        RowBox[{"c_", ",", "c_", ",", "a_", ",", "b_"}], "]"}], " ", "/;", 
       RowBox[{"a", "=!=", "b"}]}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"j_", ",", "j_", ",", "j_", ",", "j_"}], "]"}], "\[Rule]", 
   "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", 
      RowBox[{"Int", "[", 
       RowBox[{"QF", ",", 
        RowBox[{"1", "L"}], ",", "1"}], "]"}], "]"}], "[", "1", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Res", "[", 
      RowBox[{"QF", ",", 
       RowBox[{"1", "L"}], ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
           RowBox[{"DIM", "\[Rule]", 
            RowBox[{"4", "-", 
             RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
        "gTo\[Lambda]"}], "/.", 
       RowBox[{
        RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
      "Simplify"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6601247054046493`*^9, 3.660124707472768*^9}, {
   3.6601247385505447`*^9, 3.6601247419837413`*^9}, {3.66012483252392*^9, 
   3.660124884843912*^9}, {3.660124930575528*^9, 3.6601249401850777`*^9}, {
   3.660124995571246*^9, 3.660125013515272*^9}, {3.6601250991771717`*^9, 
   3.66012520229307*^9}, {3.660125468838315*^9, 3.66012547102644*^9}, {
   3.6601255101596785`*^9, 3.6601255227433987`*^9}, 3.6601262559673367`*^9, {
   3.6601263120835457`*^9, 3.6601263205400295`*^9}, {3.660132025000685*^9, 
   3.6601320315606947`*^9}, {3.660153553699424*^9, 3.6601535538384314`*^9}, {
   3.6601965454411077`*^9, 3.6601966760863714`*^9}, {3.660198865939213*^9, 
   3.66019889110627*^9}, {3.660376751479375*^9, 3.66037677341663*^9}, 
   3.6603768540742435`*^9, {3.660376907416294*^9, 3.6603769263553777`*^9}, {
   3.660471226461864*^9, 3.6604712270278964`*^9}, {3.66047126712919*^9, 
   3.66047132447647*^9}, {3.6604713715821643`*^9, 3.660471398636712*^9}, 
   3.663324298594849*^9, {3.66332437778496*^9, 3.663324398444989*^9}, {
   3.664014353082757*^9, 3.6640143537327585`*^9}, {3.66401508746581*^9, 
   3.664015167697925*^9}, {3.6641123333302402`*^9, 3.664112333618257*^9}, {
   3.6825239615851355`*^9, 3.6825239694163494`*^9}, {3.6825248445466866`*^9, 
   3.682524926618431*^9}, 3.682525041138232*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"4", "-", "DIM"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"F", "[", 
        RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}], "-", 
      RowBox[{"QF", "[", 
       RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox["p2", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6825248963075776`*^9, 3.682524926992831*^9}, 
   3.6825250432598352`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6825248963075776`*^9, 3.682524926992831*^9}, 
   3.6825250432754354`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["2", 
    RowBox[{"-", "DIM"}]]}], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      FractionBox["DIM", "2"]}], ")"}]}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", "-", "DIM"}]], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6825248963075776`*^9, 3.682524926992831*^9}, 
   3.6825250432754354`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["non-deformed diagrams", "Subsubsection",
 CellChangeTimes->{{3.660377126185807*^9, 3.6603771294199924`*^9}, {
  3.66332576549498*^9, 3.6633257677049828`*^9}, {3.682524023626445*^9, 
  3.6825240253580475`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"D", ",", 
     RowBox[{"1", "L"}], ",", "1"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"VD", "[", 
            RowBox[{"f1", ",", "11", ",", "f2", ",", "22"}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"21", ",", "22"}], "]"}], "[", "p2", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
           "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", ")"}], 
         "externalfields"}], "//", "ContractIndices"}], ")"}], "/.", 
      RowBox[{"sun", "\[Rule]", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"intsolveL1", "[", 
     RowBox[{
      RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{"kk", "\[Rule]", "k"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "//", "gTo\[Lambda]"}], "//", "Normal"}], ",", 
   RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"OAA", ",", 
     RowBox[{"1", "L"}], ",", "1"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"VA\[CurlyPhi]\[CurlyPhi]", "[", 
              RowBox[{"32", ",", "f2", ",", "11"}], "]"}], "[", 
             RowBox[{"p0", ",", 
              RowBox[{"-", "p2"}]}], "]"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"VA\[CurlyPhi]\[CurlyPhi]", "[", 
              RowBox[{"31", ",", "22", ",", "f1"}], "]"}], "[", 
             RowBox[{
              RowBox[{"-", "p1"}], ",", "0"}], "]"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"21", ",", "22"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"P\[CurlyPhi]", "[", 
              RowBox[{"11", ",", "12"}], "]"}], "[", "p2", "]"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"PA", "[", 
              RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
            "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", ")"}],
           "externalfields"}], "//", "ContractIndices"}], ")"}], "/.", 
       RowBox[{"sun", "\[Rule]", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{"kk", "\[Rule]", "k"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"intsolveL1", "[", 
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "1", "]"}], "]"}], 
     "/.", 
     RowBox[{
      RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
    "gTo\[Lambda]"}], ",", 
   RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6601255328119745`*^9, 3.6601255375812473`*^9}, {
   3.660125649648657*^9, 3.6601256942972107`*^9}, {3.6601258056125774`*^9, 
   3.660125839762531*^9}, {3.6601259389252024`*^9, 3.6601259405512953`*^9}, {
   3.6601260866906543`*^9, 3.660126096708227*^9}, {3.6601279739899163`*^9, 
   3.6601279899699388`*^9}, {3.660128303891574*^9, 3.6601283310016117`*^9}, {
   3.660128875614375*^9, 3.660128886614391*^9}, {3.660130053597025*^9, 
   3.6601300542970257`*^9}, {3.6601320658707423`*^9, 3.660132066120743*^9}, {
   3.660132339061187*^9, 3.6601323394811873`*^9}, {3.6601325523914857`*^9, 
   3.6601325727615137`*^9}, {3.660132699961692*^9, 3.660132747981759*^9}, {
   3.660132902211975*^9, 3.660132903531977*^9}, {3.6601481730015907`*^9, 
   3.660148221254661*^9}, 3.6601967399355097`*^9, {3.660196801628648*^9, 
   3.6601968168787003`*^9}, {3.6601968613737774`*^9, 3.6601970382661448`*^9}, 
   3.6603769527118855`*^9, {3.6603769853097496`*^9, 3.6603770202037454`*^9}, {
   3.660377082213292*^9, 3.66037709388196*^9}, {3.663324415375013*^9, 
   3.663324543605192*^9}, {3.664014348562751*^9, 3.6640143612127686`*^9}, {
   3.6640151741379347`*^9, 3.664015183167947*^9}, {3.664015239850029*^9, 
   3.6640152473500395`*^9}, {3.664112343599828*^9, 3.664112343866843*^9}, {
   3.664112459552556*^9, 3.664112459842557*^9}, 3.682524039819273*^9, {
   3.682525059390264*^9, 3.682525106065546*^9}, {3.6825251399332056`*^9, 
   3.682525190992095*^9}, 3.682525254827407*^9, {3.6825253646828003`*^9, 
   3.6825254067092743`*^9}, {3.6825255487475233`*^9, 3.682525574362768*^9}, {
   3.6825256681033335`*^9, 3.6825257008321905`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6601288763543763`*^9, 3.6601288870543914`*^9}, 
   3.6601292527549033`*^9, 3.6601298817267838`*^9, 3.6601300548270264`*^9, 
   3.6601320666207438`*^9, 3.6601323402111883`*^9, {3.660132559101495*^9, 
   3.6601325732115145`*^9}, {3.6601327044516983`*^9, 
   3.6601327499317617`*^9}, {3.6601328876919546`*^9, 3.66013290553198*^9}, 
   3.660133487063794*^9, {3.6601351747620707`*^9, 3.660135185280672*^9}, 
   3.6601431568453918`*^9, 3.6601448550329747`*^9, {3.66014816518158*^9, 
   3.660148173701592*^9}, {3.6601482077566414`*^9, 3.6601482216946616`*^9}, 
   3.660153365876681*^9, 3.660153411717303*^9, 3.6601534581359577`*^9, {
   3.660196711396449*^9, 3.6601967406355114`*^9}, {3.6601968022436495`*^9, 
   3.660196817728701*^9}, {3.6601968714728084`*^9, 3.6601969248929057`*^9}, {
   3.6601969812730236`*^9, 3.660197038686145*^9}, 3.6603769542769747`*^9, {
   3.66037698566477*^9, 3.660377020601768*^9}, {3.660377086865558*^9, 
   3.6603770944119897`*^9}, 3.660377136302386*^9, {3.6633244177550163`*^9, 
   3.6633245440351925`*^9}, 3.6640143390187364`*^9, {3.664014416416848*^9, 
   3.6640144220268564`*^9}, {3.664015174907935*^9, 3.6640151835779476`*^9}, 
   3.66401524770004*^9, 3.6641123621942644`*^9, {3.6641124627025604`*^9, 
   3.66411247663258*^9}, 3.664619853491497*^9, 3.6646903143767605`*^9, {
   3.6825240332048616`*^9, 3.6825240406616745`*^9}, {3.6825250966899295`*^9, 
   3.682525106580347*^9}, {3.682525141727208*^9, 3.6825251913976955`*^9}, 
   3.6825252553266077`*^9, {3.682525365119601*^9, 3.6825254070992746`*^9}, {
   3.682525554878334*^9, 3.6825255750335693`*^9}, 3.682525623783655*^9, {
   3.6825256686025343`*^9, 3.6825257013001914`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"1", "-", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", "-", "DIM"}]], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"\[Delta]s", "[", 
   RowBox[{"j", ",", "jj"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6601255395003567`*^9, {3.6601256502686925`*^9, 3.660125694683233*^9}, {
   3.660125809250786*^9, 3.6601258401125507`*^9}, 3.6601259416173563`*^9, {
   3.6601260919369545`*^9, 3.660126097197255*^9}, {3.6601279769899206`*^9, 
   3.6601279908699403`*^9}, 3.660128289021553*^9, {3.6601283212915983`*^9, 
   3.660128331391612*^9}, {3.6601288762643766`*^9, 3.660128886974391*^9}, 
   3.6601292526549034`*^9, 3.660129881646784*^9, 3.660130054737026*^9, 
   3.660132066540743*^9, 3.6601323401011887`*^9, {3.660132559021495*^9, 
   3.6601325731415143`*^9}, {3.6601327044616985`*^9, 3.660132749941762*^9}, {
   3.660132887701955*^9, 3.66013290553198*^9}, 3.660133487073794*^9, {
   3.660135174767071*^9, 3.6601351852846727`*^9}, 3.6601431568653917`*^9, 
   3.6601448550329747`*^9, {3.66014816518158*^9, 3.6601481737115917`*^9}, {
   3.660148207766641*^9, 3.6601482216946616`*^9}, 3.660153365880681*^9, 
   3.660153411723303*^9, 3.660153458138958*^9, {3.6601967114064493`*^9, 
   3.6601967406355114`*^9}, {3.6601968022436495`*^9, 3.660196817728701*^9}, {
   3.6601968714728084`*^9, 3.6601969249029055`*^9}, {3.6601969812730236`*^9, 
   3.660197038696145*^9}, 3.6603769543029757`*^9, {3.66037698566877*^9, 
   3.6603770206087685`*^9}, {3.6603770868705587`*^9, 3.66037709441599*^9}, 
   3.660377136307386*^9, {3.663324417785016*^9, 3.6633245440451927`*^9}, 
   3.6640143390387363`*^9, {3.6640144164268484`*^9, 3.6640144220468564`*^9}, {
   3.6640151749279356`*^9, 3.6640151835979476`*^9}, 3.6640152477200394`*^9, 
   3.6641123622142644`*^9, {3.664112462772561*^9, 3.6641124766525803`*^9}, 
   3.664619853529499*^9, 3.6646903143867607`*^9, {3.6825240332360616`*^9, 
   3.6825240406772747`*^9}, {3.6825250967055297`*^9, 3.682525106595947*^9}, {
   3.6825251417428083`*^9, 3.6825251914132957`*^9}, 3.682525255342208*^9, {
   3.682525365119601*^9, 3.682525407114875*^9}, {3.6825255549251347`*^9, 
   3.6825255750491695`*^9}, 3.6825256237992554`*^9, {3.6825256686337337`*^9, 
   3.682525701315791*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6601288763543763`*^9, 3.6601288870543914`*^9}, 
   3.6601292527549033`*^9, 3.6601298817267838`*^9, 3.6601300548270264`*^9, 
   3.6601320666207438`*^9, 3.6601323402111883`*^9, {3.660132559101495*^9, 
   3.6601325732115145`*^9}, {3.6601327044516983`*^9, 
   3.6601327499317617`*^9}, {3.6601328876919546`*^9, 3.66013290553198*^9}, 
   3.660133487063794*^9, {3.6601351747620707`*^9, 3.660135185280672*^9}, 
   3.6601431568453918`*^9, 3.6601448550329747`*^9, {3.66014816518158*^9, 
   3.660148173701592*^9}, {3.6601482077566414`*^9, 3.6601482216946616`*^9}, 
   3.660153365876681*^9, 3.660153411717303*^9, 3.6601534581359577`*^9, {
   3.660196711396449*^9, 3.6601967406355114`*^9}, {3.6601968022436495`*^9, 
   3.660196817728701*^9}, {3.6601968714728084`*^9, 3.6601969248929057`*^9}, {
   3.6601969812730236`*^9, 3.660197038686145*^9}, 3.6603769542769747`*^9, {
   3.66037698566477*^9, 3.660377020601768*^9}, {3.660377086865558*^9, 
   3.6603770944119897`*^9}, 3.660377136302386*^9, {3.6633244177550163`*^9, 
   3.6633245440351925`*^9}, 3.6640143390187364`*^9, {3.664014416416848*^9, 
   3.6640144220268564`*^9}, {3.664015174907935*^9, 3.6640151835779476`*^9}, 
   3.66401524770004*^9, 3.6641123621942644`*^9, {3.6641124627025604`*^9, 
   3.66411247663258*^9}, 3.664619853491497*^9, 3.6646903143767605`*^9, {
   3.6825240332048616`*^9, 3.6825240406616745`*^9}, {3.6825250966899295`*^9, 
   3.682525106580347*^9}, {3.682525141727208*^9, 3.6825251913976955`*^9}, 
   3.6825252553266077`*^9, {3.682525365119601*^9, 3.6825254070992746`*^9}, {
   3.682525554878334*^9, 3.6825255750335693`*^9}, 3.682525623783655*^9, {
   3.6825256686025343`*^9, 3.6825257014093914`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"1", "-", "DIM"}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "DIM"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "DIM"}], "/", "2"}]], " ", "\[Lambda]", " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", "-", "DIM"}]], " ", "\[Xi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "-", 
    RowBox[{"GG", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
  RowBox[{"\[Delta]s", "[", 
   RowBox[{"j", ",", "jj"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6601255395003567`*^9, {3.6601256502686925`*^9, 3.660125694683233*^9}, {
   3.660125809250786*^9, 3.6601258401125507`*^9}, 3.6601259416173563`*^9, {
   3.6601260919369545`*^9, 3.660126097197255*^9}, {3.6601279769899206`*^9, 
   3.6601279908699403`*^9}, 3.660128289021553*^9, {3.6601283212915983`*^9, 
   3.660128331391612*^9}, {3.6601288762643766`*^9, 3.660128886974391*^9}, 
   3.6601292526549034`*^9, 3.660129881646784*^9, 3.660130054737026*^9, 
   3.660132066540743*^9, 3.6601323401011887`*^9, {3.660132559021495*^9, 
   3.6601325731415143`*^9}, {3.6601327044616985`*^9, 3.660132749941762*^9}, {
   3.660132887701955*^9, 3.66013290553198*^9}, 3.660133487073794*^9, {
   3.660135174767071*^9, 3.6601351852846727`*^9}, 3.6601431568653917`*^9, 
   3.6601448550329747`*^9, {3.66014816518158*^9, 3.6601481737115917`*^9}, {
   3.660148207766641*^9, 3.6601482216946616`*^9}, 3.660153365880681*^9, 
   3.660153411723303*^9, 3.660153458138958*^9, {3.6601967114064493`*^9, 
   3.6601967406355114`*^9}, {3.6601968022436495`*^9, 3.660196817728701*^9}, {
   3.6601968714728084`*^9, 3.6601969249029055`*^9}, {3.6601969812730236`*^9, 
   3.660197038696145*^9}, 3.6603769543029757`*^9, {3.66037698566877*^9, 
   3.6603770206087685`*^9}, {3.6603770868705587`*^9, 3.66037709441599*^9}, 
   3.660377136307386*^9, {3.663324417785016*^9, 3.6633245440451927`*^9}, 
   3.6640143390387363`*^9, {3.6640144164268484`*^9, 3.6640144220468564`*^9}, {
   3.6640151749279356`*^9, 3.6640151835979476`*^9}, 3.6640152477200394`*^9, 
   3.6641123622142644`*^9, {3.664112462772561*^9, 3.6641124766525803`*^9}, 
   3.664619853529499*^9, 3.6646903143867607`*^9, {3.6825240332360616`*^9, 
   3.6825240406772747`*^9}, {3.6825250967055297`*^9, 3.682525106595947*^9}, {
   3.6825251417428083`*^9, 3.6825251914132957`*^9}, 3.682525255342208*^9, {
   3.682525365119601*^9, 3.682525407114875*^9}, {3.6825255549251347`*^9, 
   3.6825255750491695`*^9}, 3.6825256237992554`*^9, {3.6825256686337337`*^9, 
   3.6825257014249916`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6825254344773226`*^9, 3.682525435756525*^9}, {
  3.682525489467419*^9, 3.6825255298714905`*^9}, {3.682525587076791*^9, 
  3.682525603191619*^9}, {3.6825256370748787`*^9, 3.6825256529713063`*^9}, {
  3.6825256922209754`*^9, 3.682525698164586*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2 loops diagrams", "Subsection",
 CellChangeTimes->{{3.6602003822364054`*^9, 3.6602003840225077`*^9}, {
  3.682523904177035*^9, 3.6825239061738386`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"operator", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["NN", 
      FractionBox["2", "2"]]], 
    RowBox[{"trc", "[", 
     RowBox[{
      RowBox[{"c", "[", "22", "]"}], ",", 
      RowBox[{"c", "[", "31", "]"}]}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "22", "]"}], ",", "j"}], "]"}], 
    RowBox[{"\[Delta]ss", "[", 
     RowBox[{
      RowBox[{"fs", "[", "31", "]"}], ",", "jj"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"externalfields", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"trc", "[", 
      RowBox[{
       RowBox[{"c", "[", "f1", "]"}], ",", 
       RowBox[{"c", "[", "f2", "]"}]}], "]"}], " ", 
     RowBox[{"\[Delta]ss", "[", 
      RowBox[{"k", ",", 
       RowBox[{"fs", "[", "f1", "]"}]}], "]"}], " ", 
     RowBox[{"\[Delta]ss", "[", 
      RowBox[{"kk", ",", 
       RowBox[{"fs", "[", "f2", "]"}]}], "]"}]}], "NN"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6602004663922195`*^9, 3.6602004743096724`*^9}, {
  3.6602005838259363`*^9, 3.660200585449029*^9}, {3.660200617603868*^9, 
  3.6602006300425797`*^9}, {3.6602009184010725`*^9, 3.6602009242744083`*^9}, {
  3.6602011268719964`*^9, 3.660201127062007*^9}, {3.664003554686603*^9, 
  3.6640035585866084`*^9}}],

Cell[CellGroupData[{

Cell["scalar scalar", "Subsubsection",
 CellChangeTimes->{{3.6603771874473114`*^9, 3.6603772061393805`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"QF", ",", 
     RowBox[{"2", "L"}], ",", "1"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VF", "[", 
             RowBox[{"f1", ",", "f2", ",", "11", ",", "42"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"VF", "[", 
               RowBox[{"41", ",", "12", ",", "21", ",", "32"}], "]"}], "+", 
              RowBox[{"VD", "[", 
               RowBox[{"41", ",", "21", ",", "12", ",", "32"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
            RowBox[{
             RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"21", ",", "22"}], "]"}], "[", "p3", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", "p4", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"41", ",", "42"}], "]"}], "[", "p2", "]"}], 
          "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", ")"}], 
        "externalfields"}], "//", "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "2", "]"}], "//", 
    "gTo\[Lambda]"}], "//", "FinalIndex"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"%", "//", "Normal"}], ",", 
         RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
       RowBox[{"\[Delta]s", "\[Rule]", "\[Delta]ss"}]}], "//", 
      "\[Delta]Replace"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jj", "\[Rule]", "j"}], ",", 
      RowBox[{"kk", "\[Rule]", "j"}], ",", 
      RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intsolveL2", "[", 
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}]}], "Input",
 CellChangeTimes->{{3.6602003866076555`*^9, 3.660200391947961*^9}, {
   3.6602004238137836`*^9, 3.660200451177349*^9}, {3.6602004954708824`*^9, 
   3.6602005135689173`*^9}, {3.6602006371559863`*^9, 3.660200644106384*^9}, {
   3.6602007024607215`*^9, 3.660200715246453*^9}, {3.660200766754399*^9, 
   3.660200827036847*^9}, {3.660200860901784*^9, 3.660200903164201*^9}, {
   3.6602009403363276`*^9, 3.6602009471747184`*^9}, {3.6602009782854977`*^9, 
   3.6602009929313354`*^9}, {3.6602013224801846`*^9, 
   3.6602013900440493`*^9}, {3.6602014491564302`*^9, 
   3.6602014522726083`*^9}, {3.660201777708222*^9, 3.660201842327918*^9}, {
   3.6602025310963135`*^9, 3.6602025607590103`*^9}, {3.66037722554349*^9, 
   3.660377297829625*^9}, {3.6603773544098606`*^9, 3.660377514840037*^9}, 
   3.6603779061664195`*^9, 3.660467463891657*^9, {3.660468324981909*^9, 
   3.660468336959594*^9}, {3.6633245566152105`*^9, 3.6633245618652177`*^9}, {
   3.663583458977785*^9, 3.663583485365294*^9}, {3.664003345636304*^9, 
   3.6640033459213047`*^9}, {3.664015260639058*^9, 3.664015276696081*^9}, {
   3.6641124869725943`*^9, 3.6641124872325945`*^9}, {3.664619867739312*^9, 
   3.664619868342346*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.660200515128007*^9, 3.6602006041741*^9, 3.6602006478795996`*^9, 
   3.6602007176735916`*^9, {3.660200777665023*^9, 3.6602008293199773`*^9}, {
   3.6602008636119385`*^9, 3.660200949564855*^9}, 3.6602009952174664`*^9, 
   3.6602011304282*^9, {3.6602013764662724`*^9, 3.6602013940032754`*^9}, 
   3.660201455430789*^9, {3.660201826558016*^9, 3.6602018459161234`*^9}, {
   3.660202545410132*^9, 3.6602025641552043`*^9}, {3.6603772369801445`*^9, 
   3.6603772451826134`*^9}, {3.6603772776574707`*^9, 3.660377302209875*^9}, {
   3.6603773905109253`*^9, 3.660377419679594*^9}, {3.6603774760698195`*^9, 
   3.6603775179742165`*^9}, 3.6603779102586536`*^9, {3.660467465534751*^9, 
   3.66046747268016*^9}, {3.6604683301572046`*^9, 3.660468339797756*^9}, 
   3.663324567125225*^9, {3.663583461434925*^9, 3.6635834876614256`*^9}, 
   3.6635843840886984`*^9, 3.6640033484613085`*^9, 3.664014340332739*^9, 
   3.664014426616863*^9, {3.6640152623090606`*^9, 3.6640152829160905`*^9}, {
   3.6641124818425875`*^9, 3.664112488682597*^9}, 3.6646198704564676`*^9, 
   3.664690315736762*^9, 3.6825257678811083`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "DIM"}]}]]}], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", "DIM"}], ")"}]}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  SuperscriptBox[
   RowBox[{"GG", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.660200517445139*^9, 3.660200604096095*^9, 3.6602006478245964`*^9, 
   3.6602007176145883`*^9, {3.6602007776070194`*^9, 3.660200829260974*^9}, {
   3.6602008635269337`*^9, 3.66020094947985*^9}, 3.660200995135462*^9, 
   3.660201130341195*^9, {3.6602013763262644`*^9, 3.6602013938832684`*^9}, 
   3.6602014553437843`*^9, {3.6602018267160254`*^9, 3.6602018460641317`*^9}, {
   3.660202545568141*^9, 3.660202564322214*^9}, {3.6603772374391704`*^9, 
   3.6603772452686186`*^9}, {3.660377277764477*^9, 3.66037730246789*^9}, {
   3.660377390966952*^9, 3.660377419886606*^9}, {3.6603774762478294`*^9, 
   3.660377518159227*^9}, 3.660377910439664*^9, {3.6604674662007895`*^9, 
   3.6604674728771715`*^9}, {3.6604683302262087`*^9, 3.6604683398607597`*^9}, 
   3.663324567295225*^9, {3.663583461382922*^9, 3.6635834877304296`*^9}, 
   3.6635843842347064`*^9, 3.664003348951309*^9, 3.664014340402739*^9, 
   3.6640144266968627`*^9, {3.664015262389061*^9, 3.6640152829360905`*^9}, {
   3.664112482362588*^9, 3.664112488752597*^9}, 3.664619870619477*^9, 
   3.664690315866762*^9, 3.6825257680059085`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"QF", ",", 
     RowBox[{"2", "L"}], ",", "2"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VF", "[", 
             RowBox[{"41", ",", "12", ",", "21", ",", "32"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"VF", "[", 
               RowBox[{"f1", ",", "f2", ",", "11", ",", "42"}], "]"}], "+", 
              " ", 
              RowBox[{"VD", "[", 
               RowBox[{"f1", ",", "11", ",", "f2", ",", "42"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"QD", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
            RowBox[{
             RowBox[{"QF", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"21", ",", "22"}], "]"}], "[", "p3", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", "p4", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"41", ",", "42"}], "]"}], "[", "p2", "]"}], 
          "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", ")"}], 
        "externalfields"}], "//", "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "2", "]"}], "//", 
    "gTo\[Lambda]"}], "//", "FinalIndex"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"%", "//", "Normal"}], ",", 
         RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "/.", 
       RowBox[{"\[Delta]s", "\[Rule]", "\[Delta]ss"}]}], "//", 
      "\[Delta]Replace"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jj", "\[Rule]", "j"}], ",", 
      RowBox[{"kk", "\[Rule]", "j"}], ",", 
      RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intsolveL2", "[", 
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}]}], "Input",
 CellChangeTimes->{{3.660202619008342*^9, 3.660202621237469*^9}, {
   3.6602026875812635`*^9, 3.6602027523749695`*^9}, {3.66020282336703*^9, 
   3.6602028293503723`*^9}, {3.660203019754263*^9, 3.6602030203232956`*^9}, {
   3.660203782369882*^9, 3.660203811829567*^9}, {3.660203857556183*^9, 
   3.660203859486293*^9}, 3.6603775579125004`*^9, {3.66037776752949*^9, 
   3.6603777691985855`*^9}, 3.660377911141704*^9, {3.6604683499743385`*^9, 
   3.660468356381705*^9}, {3.6633245733252335`*^9, 3.663324579325242*^9}, {
   3.663583493191742*^9, 3.6635834989350705`*^9}, {3.664003354591317*^9, 
   3.664003354801317*^9}, {3.664015287646097*^9, 3.6640152927121043`*^9}, {
   3.6641124920826015`*^9, 3.664112492342602*^9}, 3.664619874714711*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.660202579768097*^9, 3.660202623507599*^9, {3.6602026924745436`*^9, 
   3.6602027008110204`*^9}, {3.660202731150756*^9, 3.660202755054123*^9}, 
   3.6602028319705224`*^9, 3.660203022756435*^9, {3.660203788232218*^9, 
   3.660203814078696*^9}, 3.660203861863429*^9, 3.6603775631948028`*^9, 
   3.660377771708729*^9, 3.660377913214823*^9, {3.6604683523734756`*^9, 
   3.660468358621833*^9}, 3.663324582015246*^9, {3.663583494770832*^9, 
   3.6635835005761642`*^9}, 3.66358440003061*^9, 3.6635844340615563`*^9, 
   3.664003356241319*^9, 3.6640035610906124`*^9, 3.6640143411027403`*^9, 
   3.664014427356864*^9, {3.6640152889560986`*^9, 3.6640152946321073`*^9}, 
   3.664112494512605*^9, 3.664619875837775*^9, 3.6646903166167636`*^9, 
   3.6825257686923094`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "DIM"}]}]]}], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", "DIM"}], ")"}]}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"-", "DIM"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  SuperscriptBox[
   RowBox[{"GG", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.660202579920106*^9, 3.660202623659608*^9, {3.660202692622552*^9, 
   3.660202700963029*^9}, {3.6602027313067646`*^9, 3.6602027552171326`*^9}, 
   3.6602028321305313`*^9, 3.6602030229124436`*^9, {3.6602037883862267`*^9, 
   3.6602038142317047`*^9}, 3.6602038619244328`*^9, 3.660377563408815*^9, 
   3.6603777718857393`*^9, 3.6603779133878326`*^9, {3.660468352558486*^9, 
   3.660468358761841*^9}, 3.6633245821852465`*^9, {3.6635834948248353`*^9, 
   3.663583500642168*^9}, 3.663584400168618*^9, 3.6635844341245604`*^9, 
   3.66400335637132*^9, 3.664003561160612*^9, 3.6640143411627407`*^9, 
   3.6640144274268637`*^9, {3.664015289026099*^9, 3.6640152946621075`*^9}, 
   3.6641124945826054`*^9, 3.6646198759757833`*^9, 3.6646903167267637`*^9, 
   3.68252576881711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Int", "[", 
   RowBox[{"QF", ",", 
    RowBox[{"2", "L"}], ",", "3"}], "]"}], "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VF", "[", 
             RowBox[{"41", ",", "12", ",", "21", ",", "32"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VF", "[", 
             RowBox[{"f1", ",", "f2", ",", "11", ",", "42"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"21", ",", "22"}], "]"}], "[", "p3", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", "p4", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"41", ",", "42"}], "]"}], "[", "p2", "]"}], 
          "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", ")"}], 
        "externalfields"}], "//", "Expand"}], "//", "ContractIndices"}], 
     ")"}], "/.", 
    RowBox[{"sun", "\[Rule]", "1"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"intsolveL2", "[", 
       RowBox[{
        RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "2", "]"}], "]"}],
       "/.", 
      RowBox[{
       RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", "FinalIndex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"%", "//", "Normal"}], ",", 
       RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "//", 
     "\[Delta]Replace"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"jj", "\[Rule]", "j"}], ",", 
     RowBox[{"kk", "\[Rule]", "j"}], ",", 
     RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{
         RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum42", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"QF", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "=!=", 
        RowBox[{"(", 
         RowBox[{"c", "+", "d"}], ")"}]}]}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"QF", "[", 
        RowBox[{"c_", ",", "c_", ",", "a_", ",", "b_"}], "]"}], " ", "/;", 
       RowBox[{"a", "=!=", "b"}]}], "\[Rule]", "0"}]}], "}"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6602018635421314`*^9, 3.6602018713535786`*^9}, {
   3.660203711576833*^9, 3.6602037561973853`*^9}, {3.66037778432345*^9, 
   3.6603778812219925`*^9}, {3.6604684137739873`*^9, 
   3.6604684293878803`*^9}, {3.6633245875252533`*^9, 
   3.6633246079752827`*^9}, {3.6635835112727757`*^9, 
   3.6635835155370197`*^9}, {3.6635844462112513`*^9, 3.663584448424378*^9}, {
   3.664003359621324*^9, 3.6640034173204064`*^9}, 3.664003474848489*^9, 
   3.6640035098325386`*^9, {3.6640035407645836`*^9, 3.6640035423845854`*^9}, {
   3.6640035740886307`*^9, 3.6640035787686377`*^9}, {3.6640036419365363`*^9, 
   3.6640036453061423`*^9}, {3.66401530343812*^9, 3.664015324015149*^9}, {
   3.664015365201208*^9, 3.664015407675269*^9}, {3.6641124984726105`*^9, 
   3.6641125004326134`*^9}, {3.664619878418923*^9, 3.664619905903495*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["gYMB", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["NN", "2"]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"QF", "[", 
        RowBox[{"k", ",", "kk", ",", 
         RowBox[{"fs", "[", "12", "]"}], ",", 
         RowBox[{"fs", "[", "42", "]"}]}], "]"}], "+", 
       RowBox[{"QF", "[", 
        RowBox[{"k", ",", "kk", ",", 
         RowBox[{"fs", "[", "42", "]"}], ",", 
         RowBox[{"fs", "[", "12", "]"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"QF", "[", 
        RowBox[{
         RowBox[{"fs", "[", "42", "]"}], ",", 
         RowBox[{"fs", "[", "12", "]"}], ",", "j", ",", "jj"}], "]"}], "+", 
       RowBox[{"QF", "[", 
        RowBox[{
         RowBox[{"fs", "[", "42", "]"}], ",", 
         RowBox[{"fs", "[", "12", "]"}], ",", "jj", ",", "j"}], "]"}]}], 
      ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     SuperscriptBox["NN", "4"], " ", 
     SuperscriptBox["p1", "2"], " ", 
     SuperscriptBox["p2", "2"], " ", 
     SuperscriptBox["p3", "2"], " ", 
     SuperscriptBox["p4", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6602018726616535`*^9, 3.660203714796017*^9, {3.660203744938741*^9, 
   3.6602037573104486`*^9}, 3.660377787027605*^9, {3.6603778424757767`*^9, 
   3.660377882434062*^9}, {3.660468420652381*^9, 3.660468430650953*^9}, {
   3.6633245966152663`*^9, 3.663324609065284*^9}, {3.663583512024819*^9, 
   3.6635835165140753`*^9}, {3.663584435908662*^9, 3.6635844493524313`*^9}, {
   3.664003361271326*^9, 3.6640034185504084`*^9}, 3.6640034756784897`*^9, 
   3.66400351064254*^9, {3.6640035431445866`*^9, 3.6640035795086384`*^9}, 
   3.6640036457429433`*^9, 3.664014341382741*^9, 3.664014427656864*^9, {
   3.664015304398121*^9, 3.66401532450515*^9}, {3.6640153674712114`*^9, 
   3.6640154082352695`*^9}, 3.6641125030826173`*^9, {3.664619879013957*^9, 
   3.6646199065245304`*^9}, 3.664690316996764*^9, 3.6825257690511103`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6602018725636473`*^9, 3.660203714702012*^9, {3.6602037448377357`*^9, 
   3.6602037572164435`*^9}, 3.6603777868215933`*^9, {3.6603778424367743`*^9, 
   3.6603778822850533`*^9}, {3.660468420392366*^9, 3.6604684304569416`*^9}, {
   3.663324596365266*^9, 3.6633246088352833`*^9}, {3.6635835119828167`*^9, 
   3.663583516327065*^9}, {3.6635844357086506`*^9, 3.6635844491564198`*^9}, {
   3.664003360951326*^9, 3.6640034182704077`*^9}, 3.6640034756284895`*^9, 
   3.6640035106725397`*^9, {3.664003543174587*^9, 3.6640035795186386`*^9}, 
   3.6640036457429433`*^9, 3.664014341392741*^9, 3.6640144276668644`*^9, {
   3.664015304398121*^9, 3.66401532450515*^9}, {3.664015367481211*^9, 
   3.6640154082352695`*^9}, 3.6641125030826173`*^9, {3.6646198790229573`*^9, 
   3.6646199065295305`*^9}, 3.664690316996764*^9, 3.6825257690667105`*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"7", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  SuperscriptBox["gp", "4"], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "8"}], "+", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"4", "-", "DIM"}]], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"8", "-", 
    RowBox[{"2", " ", "DIM"}]}]], " ", 
  SuperscriptBox[
   RowBox[{"GG", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"QF", "[", 
     RowBox[{"j", ",", "j", ",", "sum12", ",", "sum42"}], "]"}], "+", 
    RowBox[{"QF", "[", 
     RowBox[{"j", ",", "j", ",", "sum42", ",", "sum12"}], "]"}]}], ")"}], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"sum42", ",", "sum12", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6602018726616535`*^9, 3.660203714796017*^9, {3.660203744938741*^9, 
   3.6602037573104486`*^9}, 3.660377787027605*^9, {3.6603778424757767`*^9, 
   3.660377882434062*^9}, {3.660468420652381*^9, 3.660468430650953*^9}, {
   3.6633245966152663`*^9, 3.663324609065284*^9}, {3.663583512024819*^9, 
   3.6635835165140753`*^9}, {3.663584435908662*^9, 3.6635844493524313`*^9}, {
   3.664003361271326*^9, 3.6640034185504084`*^9}, 3.6640034756784897`*^9, 
   3.66400351064254*^9, {3.6640035431445866`*^9, 3.6640035795086384`*^9}, 
   3.6640036457429433`*^9, 3.664014341382741*^9, 3.664014427656864*^9, {
   3.664015304398121*^9, 3.66401532450515*^9}, {3.6640153674712114`*^9, 
   3.6640154082352695`*^9}, 3.6641125030826173`*^9, {3.664619879013957*^9, 
   3.6646199065245304`*^9}, 3.664690316996764*^9, 3.6825257693631105`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"4", "-", "DIM"}]], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"GG", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"QF", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"4", "-", "DIM"}]], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"GG", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"QF", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox["gp", "4"], " ", 
    SuperscriptBox["p", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"4", "-", "DIM"}]], " ", 
    SuperscriptBox["\[Mu]\[Mu]", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "DIM"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"GG", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"QF", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6602018726616535`*^9, 3.660203714796017*^9, {3.660203744938741*^9, 
   3.6602037573104486`*^9}, 3.660377787027605*^9, {3.6603778424757767`*^9, 
   3.660377882434062*^9}, {3.660468420652381*^9, 3.660468430650953*^9}, {
   3.6633245966152663`*^9, 3.663324609065284*^9}, {3.663583512024819*^9, 
   3.6635835165140753`*^9}, {3.663584435908662*^9, 3.6635844493524313`*^9}, {
   3.664003361271326*^9, 3.6640034185504084`*^9}, 3.6640034756784897`*^9, 
   3.66400351064254*^9, {3.6640035431445866`*^9, 3.6640035795086384`*^9}, 
   3.6640036457429433`*^9, 3.664014341382741*^9, 3.664014427656864*^9, {
   3.664015304398121*^9, 3.66401532450515*^9}, {3.6640153674712114`*^9, 
   3.6640154082352695`*^9}, 3.6641125030826173`*^9, {3.664619879013957*^9, 
   3.6646199065245304`*^9}, 3.664690316996764*^9, 3.682525769597111*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["scalar gluon", "Subsubsection",
 CellChangeTimes->{{3.660377932975953*^9, 3.6603779359551234`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"QF", ",", 
     RowBox[{"2", "L"}], ",", "3"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VF", "[", 
             RowBox[{"41", ",", "12", ",", "21", ",", "32"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"VA\[Phi]b\[Phi]", "[", 
            RowBox[{"52", ",", "f2", ",", "11"}], "]"}], "[", 
           RowBox[{"p0", ",", 
            RowBox[{"-", "p3"}]}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"VA\[Phi]b\[Phi]", "[", 
            RowBox[{"51", ",", "42", ",", "f1"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "p2"}], ",", "0"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", 
           RowBox[{"-", "p3"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"21", ",", "22"}], "]"}], "[", "p4", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"41", ",", "42"}], "]"}], "[", 
           RowBox[{"-", "p2"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"PA", "[", 
            RowBox[{"51", ",", "52"}], "]"}], "[", "p2", "]"}], 
          "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", ")"}], 
        "externalfields"}], "//", "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "2", "]"}], "//", 
     "gTo\[Lambda]"}], "//", "\[Lambda]Togeff"}], "//", "FinalIndex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"%", "//", "Normal"}], ",", 
        RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "//", 
      "\[Delta]Replace"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jj", "\[Rule]", "j"}], ",", 
      RowBox[{"kk", "\[Rule]", "j"}], ",", 
      RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"intsolveL2", "[", 
      RowBox[{"%", "/.", 
       RowBox[{
        RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "]"}], "/.", 
     RowBox[{"DIM", "\[Rule]", 
      RowBox[{"4", "-", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"GG", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "\[LessEqual]", "0"}], "||", 
        RowBox[{"b", "\[LessEqual]", "0"}]}], ")"}]}], "\[RuleDelayed]", 
     "0"}]}], "/.", 
   RowBox[{
    RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6602039997843175`*^9, 3.6602041385322533`*^9}, 
   3.660377949983926*^9, {3.660377980341662*^9, 3.660378042620224*^9}, 
   3.6604684777866488`*^9, {3.6633246195452986`*^9, 3.663324626995309*^9}, {
   3.663583534371097*^9, 3.6635835390953674`*^9}, {3.6635838630488963`*^9, 
   3.6635838679651775`*^9}, {3.664003586162648*^9, 3.6640036273485107`*^9}, {
   3.664015416650282*^9, 3.6640154384753127`*^9}, {3.6641130915454855`*^9, 
   3.664113093222581*^9}, 3.6646199341051083`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.66020415963146*^9, 3.6603779543531756`*^9, {3.660377986331005*^9, 
   3.6603780125845065`*^9}, 3.6603780462574325`*^9, 3.6604684812458467`*^9, {
   3.66332462745531*^9, 3.663324630935314*^9}, {3.6635835255345917`*^9, 
   3.663583540319437*^9}, {3.6635838554914637`*^9, 3.6635838690982423`*^9}, 
   3.663584472470753*^9, {3.664003586902649*^9, 3.664003597533665*^9}, 
   3.664003628036912*^9, 3.6640143422827425`*^9, 3.664014428346865*^9, {
   3.664015417540283*^9, 3.664015439305314*^9}, 3.6641130947696695`*^9, 
   3.664619935313177*^9, 3.6646903180567656`*^9, 3.682525804759573*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
  SuperscriptBox["gp", "4"], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "\[Epsilon]"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"2", " ", "\[Epsilon]"}]], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", " ", "\[Epsilon]"}]], " ", "\[Xi]", " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "2"}], "]"}], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6602041597204657`*^9, 3.6603779544341803`*^9, {3.660377986409009*^9, 
   3.660378012616508*^9}, 3.6603780462914343`*^9, 3.660468481333852*^9, {
   3.66332462758531*^9, 3.6633246309953146`*^9}, {3.6635835256786003`*^9, 
   3.6635835402684345`*^9}, {3.663583855451462*^9, 3.663583869126244*^9}, 
   3.663584472554758*^9, {3.664003586932649*^9, 3.664003597553665*^9}, 
   3.664003628068112*^9, 3.6640143423227425`*^9, 3.664014428386865*^9, {
   3.6640154175902834`*^9, 3.664015439315314*^9}, 3.664113094832673*^9, 
   3.664619935439184*^9, 3.6646903181467657`*^9, 3.6825258048687735`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"QF", ",", 
     RowBox[{"2", "L"}], ",", "3"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VF", "[", 
             RowBox[{"f1", ",", "f2", ",", "11", ",", "42"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"VA\[Phi]b\[Phi]", "[", 
            RowBox[{"52", ",", "12", ",", "21"}], "]"}], "[", 
           RowBox[{"p3", ",", 
            RowBox[{"-", "p4"}]}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"VA\[Phi]b\[Phi]", "[", 
            RowBox[{"51", ",", "32", ",", "41"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "p1"}], ",", "p2"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", 
           RowBox[{"-", "p3"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"21", ",", "22"}], "]"}], "[", "p4", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"31", ",", "32"}], "]"}], "[", "p1", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"41", ",", "42"}], "]"}], "[", "p2", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"PA", "[", 
            RowBox[{"51", ",", "52"}], "]"}], "[", "p5", "]"}], 
          "\[IndentingNewLine]", "operator"}], "\[IndentingNewLine]", ")"}], 
        "externalfields"}], "//", "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", "%", "]"}], "[", "2", "]"}], "//", 
    "gTo\[Lambda]"}], "//", "FinalIndex"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"%", "//", "Normal"}], ",", 
        RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "//", 
      "\[Delta]Replace"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jj", "\[Rule]", "j"}], ",", 
      RowBox[{"kk", "\[Rule]", "j"}], ",", 
      RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"intsolveL2", "[", 
       RowBox[{"%", "/.", 
        RowBox[{
         RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "]"}], "/.", 
      RowBox[{"DIM", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"GG", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "\[LessEqual]", "0"}], "||", 
         RowBox[{"b", "\[LessEqual]", "0"}]}], ")"}]}], "\[RuleDelayed]", 
      "0"}]}], "/.", 
    RowBox[{
     RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{
    RowBox[{"iDL", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6602046941240315`*^9, 3.660204752631378*^9}, 
   3.660204970895862*^9, {3.660378066032563*^9, 3.660378099930502*^9}, 
   3.6603849061257944`*^9, {3.663324638655325*^9, 3.663324642965331*^9}, 
   3.663586312181988*^9, {3.664003664233976*^9, 3.664003664748777*^9}, 
   3.6640143857478037`*^9, {3.664015442265318*^9, 3.664015442865319*^9}, {
   3.6640154791573696`*^9, 3.6640154794773703`*^9}, {3.6641130980718584`*^9, 
   3.664113098326873*^9}, 3.664619938007331*^9, 3.682525818222397*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.66020476945234*^9, 3.660204985687708*^9, 3.6603780821414847`*^9, 
   3.660378114215319*^9, 3.6603849274100113`*^9, 3.6633246572753515`*^9, 
   3.663583925545471*^9, 3.663584497993213*^9, {3.6635863180609975`*^9, 
   3.663586337906026*^9}, 3.663586503066266*^9, {3.6640036674007816`*^9, 
   3.664003674545594*^9}, 3.6640143486327515`*^9, 3.6640144347198744`*^9, 
   3.6640154497673283`*^9, 3.664015486290381*^9, 3.664113108163436*^9, 
   3.6646199461567974`*^9, 3.6646903244467745`*^9, {3.6825258125751867`*^9, 
   3.6825258247744083`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "\[Epsilon]"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", " ", "\[Epsilon]"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"GG", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"GG", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"GG", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"GG", "[", 
      RowBox[{
       RowBox[{"1", "+", "\[Epsilon]"}], ",", "1"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6602047696643524`*^9, 3.6602049857697124`*^9, 3.6603780826135116`*^9, 
   3.660378114463333*^9, 3.6603849275810213`*^9, 3.663324657585352*^9, 
   3.663583925796485*^9, 3.663584498232227*^9, {3.663586317750997*^9, 
   3.6635863376060247`*^9}, 3.663586502906266*^9, {3.6640036673851814`*^9, 
   3.664003674514394*^9}, 3.664014348612751*^9, 3.664014434669874*^9, 
   3.6640154497373285`*^9, 3.6640154862603807`*^9, 3.6641131081264334`*^9, 
   3.6646199461237955`*^9, 3.6646903244367743`*^9, {3.682525812543987*^9, 
   3.682525824836808*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["QF self-energy insertion", "Subsubsection",
 CellChangeTimes->{{3.6603900824618635`*^9, 3.6603900906693335`*^9}, {
  3.6633257589349704`*^9, 3.663325760774973*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"QF", ",", 
     RowBox[{"2", "L"}], ",", "SE", ",", "g"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VF", "[", 
             RowBox[{"f1", ",", "f2", ",", "11", ",", "42"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"VA\[Phi]b\[Phi]", "[", 
            RowBox[{"52", ",", "31", ",", "22"}], "]"}], "[", 
           RowBox[{"p5", ",", 
            RowBox[{"-", "p4"}]}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"VA\[Phi]b\[Phi]", "[", 
            RowBox[{"51", ",", "41", ",", "32"}], "]"}], "[", 
           RowBox[{"p4", ",", 
            RowBox[{"-", "p5"}]}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", 
           RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"21", ",", "22"}], "]"}], "[", "p4", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"31", ",", "32"}], "]"}], "[", "p5", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"41", ",", "42"}], "]"}], "[", "p4", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"PA", "[", 
            RowBox[{"51", ",", "52"}], "]"}], "[", "p3", "]"}], 
          "\[IndentingNewLine]", 
          FractionBox["1", 
           SuperscriptBox["NN", 
            FractionBox["2", "2"]]], 
          RowBox[{"trc", "[", 
           RowBox[{
            RowBox[{"c", "[", "12", "]"}], ",", 
            RowBox[{"c", "[", "21", "]"}]}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "12", "]"}], ",", "j"}], "]"}], 
          RowBox[{"\[Delta]ss", "[", 
           RowBox[{
            RowBox[{"fs", "[", "21", "]"}], ",", "jj"}], "]"}]}], 
         "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
       "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"QF", ",", 
     RowBox[{"2", "L"}], ",", "SE", ",", "f"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VF", "[", 
              RowBox[{"f1", ",", "f2", ",", "11", ",", "42"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
           "\[IndentingNewLine]", 
           RowBox[{"V\[Phi]\[Lambda]\[Lambda]", "[", 
            RowBox[{"41", ",", "32", ",", "51"}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]b", "[", 
            RowBox[{"22", ",", "52", ",", "31"}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"11", ",", "12"}], "]"}], "[", 
            RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"21", ",", "22"}], "]"}], "[", "p4", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"41", ",", "42"}], "]"}], "[", "p4", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[Lambda]b\[Lambda]", "[", 
             RowBox[{"31", ",", "32"}], "]"}], "[", "p5", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[Lambda]\[Lambda]b", "[", 
             RowBox[{"51", ",", "52"}], "]"}], "[", "p3", "]"}], 
           "\[IndentingNewLine]", 
           FractionBox["1", 
            SuperscriptBox["NN", 
             FractionBox["2", "2"]]], 
           RowBox[{"trc", "[", 
            RowBox[{
             RowBox[{"c", "[", "12", "]"}], ",", 
             RowBox[{"c", "[", "21", "]"}]}], "]"}], 
           RowBox[{"\[Delta]ss", "[", 
            RowBox[{
             RowBox[{"fs", "[", "12", "]"}], ",", "j"}], "]"}], 
           RowBox[{"\[Delta]ss", "[", 
            RowBox[{
             RowBox[{"fs", "[", "21", "]"}], ",", "jj"}], "]"}]}], 
          "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VF", "[", 
              RowBox[{"f1", ",", "f2", ",", "11", ",", "42"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}], 
           "\[IndentingNewLine]", 
           RowBox[{"V\[Phi]\[Lambda]b\[Lambda]b", "[", 
            RowBox[{"41", ",", "32", ",", "51"}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{"V\[Phi]b\[Lambda]\[Lambda]", "[", 
            RowBox[{"22", ",", "52", ",", "31"}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"11", ",", "12"}], "]"}], "[", 
            RowBox[{"-", "p1"}], "]"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"21", ",", "22"}], "]"}], "[", "p4", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[CurlyPhi]", "[", 
             RowBox[{"41", ",", "42"}], "]"}], "[", "p4", "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[Lambda]\[Lambda]b", "[", 
             RowBox[{"31", ",", "32"}], "]"}], "[", 
            RowBox[{"-", "p5"}], "]"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P\[Lambda]b\[Lambda]", "[", 
             RowBox[{"51", ",", "52"}], "]"}], "[", 
            RowBox[{"-", "p3"}], "]"}], "\[IndentingNewLine]", 
           FractionBox["1", 
            SuperscriptBox["NN", 
             FractionBox["2", "2"]]], 
           RowBox[{"trc", "[", 
            RowBox[{
             RowBox[{"c", "[", "12", "]"}], ",", 
             RowBox[{"c", "[", "21", "]"}]}], "]"}], 
           RowBox[{"\[Delta]ss", "[", 
            RowBox[{
             RowBox[{"fs", "[", "12", "]"}], ",", "j"}], "]"}], 
           RowBox[{"\[Delta]ss", "[", 
            RowBox[{
             RowBox[{"fs", "[", "21", "]"}], ",", "jj"}], "]"}]}]}], 
         "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
       "ContractIndices"}], ")"}], "/.", 
     RowBox[{"sun", "\[Rule]", "1"}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6603902356466255`*^9, 3.6603903068566985`*^9}, {
  3.660390343805812*^9, 3.6603905302394753`*^9}, {3.6603906017475653`*^9, 
  3.660390623755824*^9}, {3.660390658456809*^9, 3.6603906652291965`*^9}, {
  3.660390712290888*^9, 3.6603907850680504`*^9}, {3.660390824257292*^9, 
  3.660390842268322*^9}, {3.6603910448639097`*^9, 3.6603910648450527`*^9}, {
  3.6603911585324116`*^9, 3.660391163160676*^9}, {3.6603914383184147`*^9, 
  3.6603914449947963`*^9}, {3.6603916212958803`*^9, 3.660391631994492*^9}, {
  3.660391683852458*^9, 3.660391691562899*^9}, {3.660391794296775*^9, 
  3.6603917948158045`*^9}, {3.6603919053211255`*^9, 3.6603919085763116`*^9}, {
  3.6603930692307863`*^9, 3.6603930983398323`*^9}, {3.6603932095208435`*^9, 
  3.6603932105208793`*^9}, {3.6603934401269913`*^9, 3.660393444889162*^9}, {
  3.664003783672187*^9, 3.6640037938278046`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", 
      RowBox[{"Int", "[", 
       RowBox[{"QF", ",", 
        RowBox[{"2", "L"}], ",", "SE", ",", "g"}], "]"}], "]"}], "[", "2", 
     "]"}], "//", "gTo\[Lambda]"}], "//", "FinalIndex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"%", "//", "Normal"}], ",", 
        RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "//", 
      "\[Delta]Replace"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jj", "\[Rule]", "j"}], ",", 
      RowBox[{"kk", "\[Rule]", "j"}], ",", 
      RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"res1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"intsolveL2", "[", 
       RowBox[{"%", "/.", 
        RowBox[{
         RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "]"}], "/.", 
      RowBox[{"DIM", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"GG", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "\[LessEqual]", "0"}], "||", 
         RowBox[{"b", "\[LessEqual]", "0"}]}], ")"}]}], "\[RuleDelayed]", 
      "0"}]}], "/.", 
    RowBox[{
     RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.660393249810233*^9, 3.6603932500952463`*^9}, {
   3.660393455524493*^9, 3.6603934558915043`*^9}, {3.663324673125374*^9, 
   3.6633246774453793`*^9}, 3.6635840170997076`*^9, 3.663584079750291*^9, {
   3.663584597398899*^9, 3.6635846025661945`*^9}, {3.6640037137222633`*^9, 
   3.6640037212298765`*^9}, {3.6641131241033473`*^9, 3.6641131243703623`*^9}, 
   3.6646199534392138`*^9, {3.682526501211197*^9, 3.682526502474799*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.660393465837841*^9, {3.663324688255395*^9, 3.6633247080354223`*^9}, 
   3.6635840188398075`*^9, 3.6635840802813215`*^9, 3.6635845663941255`*^9, {
   3.6635845980029335`*^9, 3.6635846033112373`*^9}, 3.66358608914462*^9, 
   3.663586486114241*^9, 3.6640037176866703`*^9, 3.6640037643075523`*^9, 
   3.6640038011442175`*^9, 3.66401435502276*^9, 3.6640144411148834`*^9, 
   3.6640156273405857`*^9, 3.664113127924566*^9, 3.6646199636978006`*^9, 
   3.664690331216784*^9, 3.6825258627634754`*^9, {3.682526493333183*^9, 
   3.682526503629201*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "\[Epsilon]"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", " ", "\[Epsilon]"}]], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
     RowBox[{"GG", "[", 
      RowBox[{"\[Epsilon]", ",", "2"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"GG", "[", 
      RowBox[{
       RowBox[{"1", "+", "\[Epsilon]"}], ",", "1"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.682526493457983*^9, 3.682526503660401*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GenerateIntegrands", "[", 
      RowBox[{"Int", "[", 
       RowBox[{"QF", ",", 
        RowBox[{"2", "L"}], ",", "SE", ",", "f"}], "]"}], "]"}], "[", "2", 
     "]"}], "//", "gTo\[Lambda]"}], "//", "FinalIndex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"%", "//", "Normal"}], ",", 
        RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], "//", 
      "\[Delta]Replace"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jj", "\[Rule]", "j"}], ",", 
      RowBox[{"kk", "\[Rule]", "j"}], ",", 
      RowBox[{"k", "\[Rule]", "j"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"intsolveL2", "[", 
       RowBox[{"%", "/.", 
        RowBox[{
         RowBox[{"F", "[", "__", "]"}], "\[Rule]", "0"}]}], "]"}], "/.", 
      RowBox[{"DIM", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"GG", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "\[LessEqual]", "0"}], "||", 
         RowBox[{"b", "\[LessEqual]", "0"}]}], ")"}]}], "\[RuleDelayed]", 
      "0"}]}], "/.", 
    RowBox[{
     RowBox[{"iIR2", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", "Simplify"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"res2", "=", 
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"QF", "[", 
         RowBox[{"j", ",", "j", ",", "j", ",", "sum42"}], "]"}], "+", 
        RowBox[{"QF", "[", 
         RowBox[{"j", ",", "j", ",", "sum42", ",", "j"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum42", ",", "sum52", ",", "sum32"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"j", ",", "sum32", ",", "sum52"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"sum42", ",", "sum32", ",", "sum52"}], "]"}], " ", 
         RowBox[{"\[Rho]d", "[", 
          RowBox[{"j", ",", "sum52", ",", "sum32"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum42", ",", "sum52", ",", "sum32"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"j", ",", "sum32", ",", "sum52"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]t", "[", 
          RowBox[{"sum42", ",", "sum32", ",", "sum52"}], "]"}], " ", 
         RowBox[{"\[Rho]td", "[", 
          RowBox[{"j", ",", "sum52", ",", "sum32"}], "]"}]}]}], ")"}]}], 
     "\[Rule]", 
     RowBox[{"32", " ", 
      RowBox[{"QF", "[", 
       RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]}], 
    "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.660393419255224*^9, 3.6603934193392267`*^9}, {
   3.6633247016754136`*^9, 3.663324732635457*^9}, {3.6640037228990793`*^9, 
   3.664003749269126*^9}, {3.6640154942523932`*^9, 3.6640154946523943`*^9}, {
   3.664015606248556*^9, 3.6640156065285563`*^9}, {3.6641131306247206`*^9, 
   3.6641131308947353`*^9}, 3.6646199591175385`*^9, {3.6825262244199104`*^9, 
   3.682526280049608*^9}, {3.682526464972333*^9, 3.6825264910867786`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l, p2=k, \
p3=p-k, p4=p-l, and p5=k-l for external momentum p and loop momenta k and \
l.\"\>"}],
  SequenceForm[
  "The ", 2, 
   " loop momentum parametrisation is p1=l, p2=k, p3=p-k, p4=p-l, and p5=k-l \
for external momentum p and loop momenta k and l."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6603934296956*^9, 3.6603934676959133`*^9, 3.663324709605425*^9, 
   3.663324743285472*^9, 3.6635840437832336`*^9, 3.663584573506532*^9, 
   3.6635860933946257`*^9, 3.663586488244244*^9, {3.664003726237485*^9, 
   3.66400375117233*^9}, 3.664003803203421*^9, 3.6640143551927605`*^9, 
   3.6640144412648835`*^9, {3.66401549190239*^9, 3.664015496222396*^9}, 
   3.664015606888557*^9, 3.664113135034972*^9, 3.664619969821151*^9, 
   3.664690331406784*^9, 3.6825258645106783`*^9, 3.682526280548809*^9, 
   3.6825264653467336`*^9, 3.682526509432411*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
  SuperscriptBox["p", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "\[Epsilon]"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  SuperscriptBox["\[Mu]\[Mu]", 
   RowBox[{"4", " ", "\[Epsilon]"}]], " ", 
  RowBox[{"GG", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", 
  RowBox[{"GG", "[", 
   RowBox[{
    RowBox[{"1", "+", "\[Epsilon]"}], ",", "1"}], "]"}], " ", 
  RowBox[{"QF", "[", 
   RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.66039343023462*^9, 3.6603934682089343`*^9, 3.6633247101254253`*^9, 
   3.663324743795472*^9, 3.663584044287263*^9, 3.663584574010561*^9, 
   3.6635860938846264`*^9, 3.663586488734245*^9, {3.664003726611886*^9, 
   3.66400375154673*^9}, 3.6640038034218216`*^9, 3.6640143554227605`*^9, 
   3.664014441504884*^9, {3.6640154921523905`*^9, 3.6640154964923964`*^9}, 
   3.664015607128557*^9, 3.6641131353259892`*^9, 3.6646199703401804`*^9, 
   3.664690331756785*^9, 3.6825258648694787`*^9, 3.68252628090761*^9, 
   3.6825264656899343`*^9, 3.6825265095104113`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"res1", "+", "res2"}], "//", "toFunction"}], ")"}], "/.", 
       RowBox[{"DIM", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", " ", "\[Lambda]Togeff"}], 
   "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              SuperscriptBox["\[Mu]\[Mu]", 
               RowBox[{"2", "\[Epsilon]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]], 
               SuperscriptBox["p", 
                RowBox[{"2", "\[Epsilon]"}]]}]], ")"}], "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"GG", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[Epsilon]"}], ",", "1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"GG", "[", 
               RowBox[{"1", ",", "1"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Xi]"}], ")"}], " ", 
              RowBox[{"GG", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"QF", "[", 
            RowBox[{"j", ",", "j", ",", "j", ",", "j"}], "]"}]}], "//", 
          "toFunction"}], ")"}]}], "/.", 
       RowBox[{"DIM", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", " ", "\[Lambda]Togeff"}], 
   "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "-", "%"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6635858513032722`*^9, 3.6635859510774183`*^9}, {
   3.6635859823374643`*^9, 3.663585987167471*^9}, {3.663586106133644*^9, 
   3.6635861074136457`*^9}, {3.66411314233739*^9, 3.6641131491427794`*^9}, {
   3.6825260001997166`*^9, 3.68252600236812*^9}, 3.682526545234474*^9, {
   3.682526768486466*^9, 3.6825267881581006`*^9}, {3.682526818687354*^9, 
   3.682526955749195*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6825268310737762`*^9, 3.682526870822646*^9}, {
  3.6825269258283424`*^9, 3.682526956295196*^9}}]
}, Open  ]],

Cell["\<\
Summation identity for \[Rho] tensor\
\>", "Text",
 CellChangeTimes->{{3.682522617046974*^9, 3.682522653348238*^9}, {
  3.6825264424458933`*^9, 3.682526450542308*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"QF", "[", 
           RowBox[{"j", ",", "j", ",", "j", ",", "sum42"}], "]"}], "+", 
          RowBox[{"QF", "[", 
           RowBox[{"j", ",", "j", ",", "sum42", ",", "j"}], "]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum42", ",", "sum52", ",", "sum32"}], "]"}], " ", 
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"j", ",", "sum32", ",", "sum52"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum42", ",", "sum32", ",", "sum52"}], "]"}], " ", 
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"j", ",", "sum52", ",", "sum32"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]t", "[", 
            RowBox[{"sum42", ",", "sum52", ",", "sum32"}], "]"}], " ", 
           RowBox[{"\[Rho]td", "[", 
            RowBox[{"j", ",", "sum32", ",", "sum52"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]t", "[", 
            RowBox[{"sum42", ",", "sum32", ",", "sum52"}], "]"}], " ", 
           RowBox[{"\[Rho]td", "[", 
            RowBox[{"j", ",", "sum52", ",", "sum32"}], "]"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "\[Rule]", "T\[Rho]pm"}], ",", 
         RowBox[{"\[Rho]d", "\[Rule]", "T\[Rho]dpm"}], ",", 
         RowBox[{"\[Rho]t", "\[Rule]", "T\[Rho]tpm"}], ",", 
         RowBox[{"\[Rho]td", "\[Rule]", "T\[Rho]tdpm"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"sum52", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum32", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sum42", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6825261738280215`*^9, 3.6825261865586443`*^9}, 
   3.6825262528431606`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"32", " ", 
    RowBox[{"QF", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{"32", " ", 
    RowBox[{"QF", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], ",", 
   RowBox[{"32", " ", 
    RowBox[{"QF", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.682526187697446*^9, 3.682526253763562*^9, 
  3.682526456985119*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
thermal one-loop partition function (section 4.4)\
\>", "Section",
 CellChangeTimes->{{3.6611563158430786`*^9, 3.66115631682508*^9}, {
  3.663325735944938*^9, 3.6633257411849456`*^9}, {3.682526103612298*^9, 
  3.6825261081051064`*^9}}],

Cell[CellGroupData[{

Cell["tr[\[Lambda]]", "Subsection",
 CellChangeTimes->{{3.647236274224718*^9, 3.6472362787999797`*^9}, {
  3.648984679881573*^9, 3.648984680458606*^9}, {3.6633252244861455`*^9, 
  3.663325228386151*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"externalfields", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "\[Nu]", "]"}], "[", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "o2", "]"}], ",", 
         RowBox[{"\[Beta]d", "[", "o1", "]"}]}], "]"}]}], 
      RowBox[{"mom", "[", 
       RowBox[{"p0", ",", "\[Nu]"}], "]"}]}], 
     RowBox[{"2", 
      SuperscriptBox["p0", "2"]}]], 
    FractionBox[
     RowBox[{"trc", "[", 
      RowBox[{"c", "[", "o1", "]"}], "]"}], 
     SqrtBox["NN"]], 
    FractionBox[
     RowBox[{"trc", "[", 
      RowBox[{"c", "[", "o2", "]"}], "]"}], 
     SqrtBox["NN"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647236329623887*^9, 3.647236334251151*^9}, {
   3.648984688466064*^9, 3.648984694571413*^9}, {3.648985033063774*^9, 
   3.6489850656576385`*^9}, {3.6489850968174205`*^9, 3.648985214546154*^9}, {
   3.6489855652042108`*^9, 3.648985570716526*^9}, 3.6489857572221937`*^9, {
   3.6493236011695843`*^9, 3.6493236374956617`*^9}, 3.64932377768268*^9, {
   3.6560769376401052`*^9, 3.6560769391171894`*^9}, {3.6611580569257574`*^9, 
   3.6611580700007777`*^9}, {3.6611581753799376`*^9, 3.661158206741985*^9}, {
   3.6611623776272683`*^9, 3.6611624066901193`*^9}, {3.661162442507782*^9, 
   3.661162443552984*^9}, {3.661163732614295*^9, 3.661163792313383*^9}, {
   3.6640068387923555`*^9, 3.66400684099396*^9}}],

Cell[CellGroupData[{

Cell["gluon", "Subsubsection",
 CellChangeTimes->{{3.6633253488963194`*^9, 3.6633253509063225`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"VA\[Lambda]\[Lambda]b\[Sigma]b", "[", 
          RowBox[{"11", ",", "22", ",", "o1"}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"VA\[Lambda]\[Lambda]b\[Sigma]b", "[", 
          RowBox[{"12", ",", "o2", ",", "21"}], "]"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PA", "[", 
           RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P\[Lambda]\[Lambda]b", "[", 
           RowBox[{"22", ",", "21"}], "]"}], "[", "p2", "]"}]}], 
        "\[IndentingNewLine]", ")"}], "externalfields"}], "//", 
      "ContractIndices"}], ")"}], "//", "FinalIndex"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateIntegrands", "[", 
    RowBox[{"Int", "[", 
     RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "]"}], "[", "1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
         RowBox[{"DIM", "\[Rule]", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "gTo\[Lambda]"}], "//", 
    "\[Lambda]Togeff"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.647233749340303*^9, 3.647233905994263*^9}, {
   3.6472349215993524`*^9, 3.6472349946495304`*^9}, {3.647236339191434*^9, 
   3.6472363395304537`*^9}, {3.647318868656948*^9, 3.6473189254878483`*^9}, {
   3.6489846995206966`*^9, 3.6489847245441275`*^9}, {3.6489847657624855`*^9, 
   3.6489848357744894`*^9}, {3.6489849004641895`*^9, 3.6489849031363425`*^9}, 
   3.648985174731877*^9, {3.6489852222845964`*^9, 3.6489852348413153`*^9}, {
   3.648985424307152*^9, 3.648985438708976*^9}, {3.648985556501713*^9, 
   3.648985562153036*^9}, {3.6489856477759333`*^9, 3.648985648987003*^9}, {
   3.6489861093963366`*^9, 3.648986112659523*^9}, {3.6489891005234194`*^9, 
   3.6489891204945617`*^9}, {3.655788766478084*^9, 3.6557887871821136`*^9}, {
   3.6557889311683245`*^9, 3.6557889313283253`*^9}, {3.6560758832878*^9, 
   3.656075948873551*^9}, {3.656075982586479*^9, 3.6560759871407394`*^9}, {
   3.66115786249846*^9, 3.66115786296846*^9}, {3.6611639050205483`*^9, 
   3.661163908463554*^9}, {3.6611640865578156`*^9, 3.661164086837816*^9}, {
   3.663325237866164*^9, 3.663325262346198*^9}, 3.664006850948777*^9, {
   3.664113193659267*^9, 3.664113199999276*^9}, 3.664620013057624*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6473188992018023`*^9, 3.6473189262834496`*^9}, 
   3.6485461967827826`*^9, 3.648984665068726*^9, {3.648984808994958*^9, 
   3.648984836166512*^9}, 3.6489849039753904`*^9, {3.648985142884055*^9, 
   3.6489852353533444`*^9}, {3.648985426817295*^9, 3.648985439253007*^9}, {
   3.6489855726106343`*^9, 3.6489855990421457`*^9}, 3.6489856494860315`*^9, 
   3.6489857588002834`*^9, 3.6489861134935713`*^9, {3.6489891019975033`*^9, 
   3.648989121294607*^9}, 3.6489892268596454`*^9, 3.648990516564412*^9, 
   3.6493234540701704`*^9, {3.649323623077837*^9, 3.6493236392967644`*^9}, 
   3.649323779343775*^9, 3.649323815255829*^9, {3.655788751823061*^9, 
   3.655788787932115*^9}, 3.655788932028326*^9, 3.6557909952663593`*^9, 
   3.6557926251867437`*^9, 3.6560750275777655`*^9, {3.656075884112847*^9, 
   3.65607591738675*^9}, 3.656075949544589*^9, {3.656075984188571*^9, 
   3.656075987792777*^9}, 3.6560769411663065`*^9, 3.6611574543578353`*^9, 
   3.6611578637734623`*^9, 3.6611580719227805`*^9, {3.6611581788549423`*^9, 
   3.6611582082949877`*^9}, {3.661162363914844*^9, 3.66116242979376*^9}, 
   3.661163801583396*^9, {3.661163900019541*^9, 3.661163909173555*^9}, 
   3.661164087617817*^9, {3.6633251696860685`*^9, 3.663325181486085*^9}, {
   3.6633252382861648`*^9, 3.663325278266221*^9}, {3.6640067470139933`*^9, 
   3.6640067516024017`*^9}, {3.6640068456739683`*^9, 3.664006851338778*^9}, 
   3.664014383647801*^9, 3.664015665275642*^9, 3.6641132003492765`*^9, 
   3.6646200139726763`*^9, 3.664690341566798*^9, 3.664690863217529*^9, 
   3.682526066531033*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6472338147680454`*^9, 3.647233830808963*^9}, {
   3.647233886083124*^9, 3.647233906569296*^9}, 3.6472349651488433`*^9, 
   3.64723499551058*^9, 3.6472362468091497`*^9, 3.647236342373616*^9, 
   3.6473170708161907`*^9, {3.6473188715741534`*^9, 3.6473189263146496`*^9}, 
   3.648546197474822*^9, 3.6489846658307695`*^9, {3.648984809346978*^9, 
   3.6489848361305103`*^9}, 3.648984903896386*^9, {3.648985142675043*^9, 
   3.6489852353763456`*^9}, {3.648985426838297*^9, 3.6489854392710075`*^9}, {
   3.648985572677638*^9, 3.6489855990991497`*^9}, 3.6489856495060325`*^9, 
   3.648985758825285*^9, 3.6489861135205727`*^9, {3.648989102016505*^9, 
   3.6489891213186088`*^9}, 3.648989226881647*^9, 3.648990516585414*^9, 
   3.649323454101172*^9, {3.6493236231098385`*^9, 3.649323639323766*^9}, 
   3.6493237793737764`*^9, 3.649323815286831*^9, {3.6557887518430614`*^9, 
   3.655788787932115*^9}, 3.655788932048326*^9, 3.65579099567636*^9, 
   3.6557926252167435`*^9, 3.656075027967766*^9, {3.6560758841198473`*^9, 
   3.6560759173927507`*^9}, 3.656075949893609*^9, {3.656075984208572*^9, 
   3.6560759878197784`*^9}, 3.656076941190308*^9, 3.661157454737836*^9, 
   3.661157863783462*^9, 3.6611580719327803`*^9, {3.6611581788549423`*^9, 
   3.661158208304988*^9}, {3.661162363930444*^9, 3.66116242979376*^9}, 
   3.661163801593396*^9, {3.661163900019541*^9, 3.661163909173555*^9}, 
   3.661164087627817*^9, {3.6633251698160686`*^9, 3.663325181496085*^9}, {
   3.6633252382861648`*^9, 3.663325278266221*^9}, {3.6640067471075935`*^9, 
   3.6640067516024017`*^9}, {3.6640068456739683`*^9, 3.664006851338778*^9}, 
   3.664014383647801*^9, 3.664015665275642*^9, 3.6641132003492765`*^9, 
   3.664620013987677*^9, 3.664690341566798*^9, 3.664690863217529*^9, 
   3.682526066531033*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["scalar", "Subsubsection",
 CellChangeTimes->{{3.663325355826329*^9, 3.6633253565263305`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"V\[Phi]b\[Lambda]b\[Lambda]b", "[", 
           RowBox[{"11", ",", "22", ",", "o1"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{"V\[Phi]\[Lambda]\[Lambda]", "[", 
           RowBox[{"12", ",", "o2", ",", "21"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[Lambda]b\[Lambda]", "[", 
            RowBox[{"22", ",", "21"}], "]"}], "[", 
           RowBox[{"-", "p2"}], "]"}]}], "\[IndentingNewLine]", ")"}], 
        "externalfields"}], "//", "ContractIndices"}], "//", "Simplify"}], 
     ")"}], "//", "FinalIndex"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GenerateIntegrands", "[", 
        RowBox[{"Int", "[", 
         RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "]"}], "[", 
       "1", "]"}], "/.", 
      RowBox[{"N\[Psi]", "\[Rule]", "4"}]}], "//", "gTo\[Lambda]"}], ",", 
    RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "1"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
              RowBox[{"DIM", "\[Rule]", 
               RowBox[{"4", "-", 
                RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "gTo\[Lambda]"}], "//",
          "\[Lambda]Togeff"}], "//", "Normal"}], "//", "Expand"}], ")"}], 
     RowBox[{"(*", 
      RowBox[{"//.", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum12_", ",", "fo2_", ",", "sum22_"}], "]"}], " ", 
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"sum12_", ",", "fo1_", ",", "sum22_"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]f", "[", 
              RowBox[{"fo1", ",", "fo2"}], "]"}], "-", 
             RowBox[{
              RowBox[{"\[Delta]f", "[", 
               RowBox[{"fo1", ",", "4"}], "]"}], 
              RowBox[{"\[Delta]f", "[", 
               RowBox[{"fo2", ",", "4"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["E", 
              RowBox[{"I", " ", 
               RowBox[{"\[Gamma]p", "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"fo1", "+", "1"}], ",", "3", ",", "1"}], "]"}], 
                "]"}]}]], "+", 
             SuperscriptBox["E", 
              RowBox[{"I", " ", 
               RowBox[{"\[Gamma]p", "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"fo1", " ", "+", "2"}], ",", "3", ",", "1"}], "]"}],
                 "]"}]}]]}], ")"}]}]}], ",", "\[IndentingNewLine]", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum12_", ",", "sum22_", ",", "fo2_"}], "]"}], " ", 
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"sum12_", ",", "sum22_", ",", "fo1_"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]f", "[", 
              RowBox[{"fo1", ",", "fo2"}], "]"}], "-", 
             RowBox[{
              RowBox[{"\[Delta]f", "[", 
               RowBox[{"fo1", ",", "4"}], "]"}], 
              RowBox[{"\[Delta]f", "[", 
               RowBox[{"fo2", ",", "4"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["E", 
              RowBox[{"I", " ", 
               RowBox[{"\[Gamma]p", "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"fo1", "+", "1"}], ",", "3", ",", "1"}], "]"}], 
                "]"}]}]], "+", 
             SuperscriptBox["E", 
              RowBox[{"I", " ", 
               RowBox[{"\[Gamma]p", "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"fo1", " ", "+", "2"}], ",", "3", ",", "1"}], "]"}],
                 "]"}]}]]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum12_", ",", "sum22_", ",", "fo2_"}], "]"}], " ", 
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"sum12_", ",", "fo1_", ",", "sum22_"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{"4", 
           RowBox[{"\[Delta]f", "[", 
            RowBox[{"fo1", ",", "fo2"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum12_", ",", "fo2_", ",", "sum22_"}], "]"}], " ", 
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"sum12_", ",", "sum22_", ",", "fo1_"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{"4", 
           RowBox[{"\[Delta]f", "[", 
            RowBox[{"fo1", ",", "fo2"}], "]"}]}]}]}], "\[IndentingNewLine]", 
        "}"}]}], "*)"}], "//", "FullSimplify"}], ")"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], "+", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Rho]d", "[", 
        RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], "+", 
       RowBox[{"\[Rho]d", "[", 
        RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], ")"}]}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]f", "[", 
        RowBox[{"fo1", ",", "fo2"}], "]"}], "-", 
       RowBox[{
        RowBox[{"\[Delta]f", "[", 
         RowBox[{"fo1", ",", "4"}], "]"}], 
        RowBox[{"\[Delta]f", "[", 
         RowBox[{"fo2", ",", "4"}], "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Gamma]p", "[", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"fo1", "+", "1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
        "]"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Gamma]p", "[", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"fo1", "+", "2"}], ",", "3", ",", "1"}], "]"}], "]"}], 
        "]"}]}], ")"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.6611575031539106`*^9, 3.661157518789934*^9}, 
   3.6611577667763133`*^9, {3.6611578026403685`*^9, 3.6611578081163764`*^9}, {
   3.6611639118835583`*^9, 3.661163914253562*^9}, {3.6611640898078203`*^9, 
   3.6611640902378206`*^9}, {3.6633252402961674`*^9, 
   3.6633252582261925`*^9}, {3.6640067918604727`*^9, 3.664006800706689*^9}, {
   3.664006882933834*^9, 3.6640068934336524`*^9}, {3.6640069898754225`*^9, 
   3.6640070197840767`*^9}, {3.664007110204236*^9, 3.6640071970489893`*^9}, {
   3.6640072377398615`*^9, 3.6640072585396976`*^9}, {3.6640073109023905`*^9, 
   3.6640073628458824`*^9}, {3.664007394972339*^9, 3.6640074261939945`*^9}, {
   3.6640074916305103`*^9, 3.6640074942981143`*^9}, {3.6640075382397923`*^9, 
   3.664007638160369*^9}, {3.664007697448474*^9, 3.6640076990260763`*^9}, {
   3.66411356333681*^9, 3.6641135906433725`*^9}, 3.664620016260807*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.66115780405237*^9, 3.661157835931419*^9}, 
   3.6611580784327903`*^9, {3.661158180676945*^9, 3.6611582095869894`*^9}, 
   3.6611623656152472`*^9, 3.6611624312133627`*^9, 3.6611638033133984`*^9, 
   3.661163915233564*^9, 3.661164090967822*^9, 3.663325202266114*^9, {
   3.6633252408061686`*^9, 3.6633252794662223`*^9}, 3.664006760059617*^9, 
   3.6640068016426907`*^9, {3.664006833737947*^9, 3.6640068423823624`*^9}, {
   3.664006885836439*^9, 3.6640068938392534`*^9}, 3.6640071536407127`*^9, 
   3.6640072031330004`*^9, 3.6640072597097*^9, 3.6640073260676174`*^9, {
   3.664007368321492*^9, 3.664007428705599*^9}, 3.6640074948285155`*^9, {
   3.664007541500198*^9, 3.664007556991025*^9}, {3.6640076244575443`*^9, 
   3.6640076386439695`*^9}, 3.664007702068082*^9, 3.6640143851678033`*^9, 
   3.6640156687956467`*^9, 3.664113570064195*^9, 3.6646200170668535`*^9, 
   3.664690341866799*^9, 3.664690863407529*^9, 3.6825260748458476`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "\[Epsilon]"], 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["gp", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "sun"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Gamma]p", "[", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"1", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], "]"}],
      "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Gamma]p", "[", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
      "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]f", "[", 
        RowBox[{"4", ",", "fo1"}], "]"}]}], " ", 
      RowBox[{"\[Delta]f", "[", 
       RowBox[{"4", ",", "fo2"}], "]"}]}], "+", 
     RowBox[{"\[Delta]f", "[", 
      RowBox[{"fo1", ",", "fo2"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.66115780405237*^9, 3.661157835951419*^9}, 
   3.6611580785427904`*^9, {3.661158180776945*^9, 3.6611582095969896`*^9}, 
   3.6611623657244473`*^9, 3.6611624313537626`*^9, 3.6611638034133987`*^9, 
   3.661163915323564*^9, 3.6611640910798225`*^9, 3.6633252023761144`*^9, {
   3.6633252409061685`*^9, 3.6633252794762225`*^9}, 3.6640067601688166`*^9, 
   3.6640068016582904`*^9, {3.6640068337535467`*^9, 3.6640068424915624`*^9}, {
   3.6640068858520393`*^9, 3.664006893870453*^9}, 3.664007153734313*^9, 
   3.6640072031642003`*^9, 3.6640072598033004`*^9, 3.6640073261612177`*^9, {
   3.6640073684150925`*^9, 3.664007428721199*^9}, 3.6640074949533157`*^9, {
   3.664007541936999*^9, 3.6640075570222254`*^9}, {3.6640076244887447`*^9, 
   3.6640076386595697`*^9}, 3.6640077020836816`*^9, 3.6640143851678033`*^9, 
   3.664015668935647*^9, 3.6641135702342052`*^9, 3.6646200173568697`*^9, 
   3.664690342046799*^9, 3.6646908634275293`*^9, 3.6825260750330477`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ToCouplingTensors\[Gamma]pm", "[", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], "+", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], "+", 
           RowBox[{"\[Rho]d", "[", 
            RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], ")"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum22", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"fo1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"fo2", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6640069171516943`*^9, 3.6640069588897676`*^9}, {
   3.6640070360861053`*^9, 3.6640070711493673`*^9}, 3.6640071670451365`*^9, {
   3.6640072158022223`*^9, 3.664007234027055*^9}, {3.6640073029579763`*^9, 
   3.664007303160777*^9}, {3.664007340832244*^9, 3.6640073415342445`*^9}, {
   3.6640073854719224`*^9, 3.6640073872815256`*^9}, {3.6640074987285223`*^9, 
   3.664007516674554*^9}, {3.6640156981746893`*^9, 3.664015700424692*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"V\[Phi]\[Lambda]b\[Lambda]b", "[", 
           RowBox[{"11", ",", "22", ",", "o1"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{"V\[Phi]b\[Lambda]\[Lambda]", "[", 
           RowBox[{"12", ",", "o2", ",", "21"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[CurlyPhi]", "[", 
            RowBox[{"11", ",", "12"}], "]"}], "[", "p1", "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P\[Lambda]b\[Lambda]", "[", 
            RowBox[{"22", ",", "21"}], "]"}], "[", 
           RowBox[{"-", "p2"}], "]"}]}], "\[IndentingNewLine]", ")"}], 
        "externalfields"}], "//", "ContractIndices"}], "//", "Simplify"}], 
     ")"}], "//", "FinalIndex"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"GenerateIntegrands", "[", 
         RowBox[{"Int", "[", 
          RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "]"}], "[",
         "1", "]"}], "/.", 
       RowBox[{"N\[Psi]", "\[Rule]", "4"}]}], "//", "gTo\[Lambda]"}], "//", 
     "\[Lambda]Togeff"}], ",", 
    RowBox[{"NN", "\[Rule]", "\[Infinity]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
   RowBox[{
    RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SolveIntegrals", "[", "%", "]"}], "[", "1", "]"}], "/.", 
          RowBox[{"DIM", "\[Rule]", 
           RowBox[{"4", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"iIR1", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
      "gTo\[Lambda]"}], "//", "FullSimplify"}], ")"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Rho]t", "[", 
        RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], "+", 
       RowBox[{"\[Rho]t", "[", 
        RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Rho]td", "[", 
        RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], "+", 
       RowBox[{"\[Rho]td", "[", 
        RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}], ")"}]}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]f", "[", 
         RowBox[{"fo1", ",", "fo2"}], "]"}], "-", 
        RowBox[{
         RowBox[{"\[Delta]f", "[", 
          RowBox[{"fo1", ",", "4"}], "]"}], 
         RowBox[{"\[Delta]f", "[", 
          RowBox[{"fo2", ",", "4"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{"fo1", ",", "3", ",", "1"}], "]"}], "]"}], "]"}]}], 
       ")"}]}], "-", 
     RowBox[{"4", 
      RowBox[{"\[Delta]f", "[", 
       RowBox[{"fo1", ",", "4"}], "]"}], 
      RowBox[{"\[Delta]f", "[", 
       RowBox[{"fo2", ",", "4"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{"fo1", ",", "3", ",", "1"}], "]"}], "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"fo1", "+", "1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"fo1", "+", "2"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}]}], ")"}]}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.661157821333397*^9, 3.661157834029416*^9}, {
   3.6611639188635693`*^9, 3.6611639218735733`*^9}, {3.6611641119088526`*^9, 
   3.661164112208853*^9}, 3.663325242736171*^9, 3.66332528516623*^9, {
   3.664007444561227*^9, 3.6640074472444315`*^9}, {3.6640076611432095`*^9, 
   3.664007760000984*^9}, {3.6640078683231754`*^9, 3.664007925927477*^9}, {
   3.6641135747834654`*^9, 3.6641135827039185`*^9}, 3.6646200198020096`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" loop momentum parametrisation is p1=l and \
p2=p-l for external and loop momentum p and l, respectively.\"\>"}],
  SequenceForm[
  "The ", 1, 
   " loop momentum parametrisation is p1=l and p2=p-l for external and loop \
momentum p and l, respectively."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.661157827921407*^9, 3.661157834551417*^9}, 
   3.661158081898795*^9, 3.6611582130409946`*^9, 3.661163805751402*^9, 
   3.661163922413574*^9, 3.6611641127488537`*^9, 3.6633252432661715`*^9, {
   3.6633252817962255`*^9, 3.663325285836231*^9}, 3.6640074476812325`*^9, 
   3.6640076623132114`*^9, 3.664007762028988*^9, 3.664007881711999*^9, 
   3.664007926317478*^9, 3.664014386187804*^9, 3.664015693052682*^9, 
   3.6641135986368294`*^9, 3.664620020430045*^9, 3.6646903423367996`*^9, 
   3.664690863607529*^9, 3.6825260793074555`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Epsilon]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["gp", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "sun"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]m", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{"fo1", ",", "3", ",", "1"}], "]"}], "]"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]m", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"1", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
            "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]m", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"2", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
            "]"}]}], ")"}], " ", 
         RowBox[{"\[Delta]f", "[", 
          RowBox[{"4", ",", "fo1"}], "]"}], " ", 
         RowBox[{"\[Delta]f", "[", 
          RowBox[{"4", ",", "fo2"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]m", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{"fo1", ",", "3", ",", "1"}], "]"}], "]"}], "]"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Delta]f", "[", 
              RowBox[{"4", ",", "fo1"}], "]"}]}], " ", 
            RowBox[{"\[Delta]f", "[", 
             RowBox[{"4", ",", "fo2"}], "]"}]}], "+", 
           RowBox[{"\[Delta]f", "[", 
            RowBox[{"fo1", ",", "fo2"}], "]"}]}], ")"}]}]}], ")"}]}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {Complex[0, 
      Rational[-1, 2]] $CellContext`gp^2 (-1 + $CellContext`sun)^2 ((-4) (-3 + 
       Cos[
         $CellContext`\[Gamma]m[
          Mod[$CellContext`fo1, 3, 1]]] + Cos[
         $CellContext`\[Gamma]m[
          Mod[1 + $CellContext`fo1, 3, 1]]] + Cos[
         $CellContext`\[Gamma]m[
          Mod[2 + $CellContext`fo1, 3, 1]]]) $CellContext`\[Delta]f[
       4, $CellContext`fo1] $CellContext`\[Delta]f[4, $CellContext`fo2] + 
     4 (1 - Cos[
        $CellContext`\[Gamma]m[
         Mod[$CellContext`fo1, 3, 1]]]) (-$CellContext`\[Delta]f[
         4, $CellContext`fo1] $CellContext`\[Delta]f[
         4, $CellContext`fo2] + $CellContext`\[Delta]f[$CellContext`fo1, \
$CellContext`fo2]))}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.661157828041407*^9, 3.6611578345614166`*^9}, 
   3.6611580819987955`*^9, 3.661158213130995*^9, 3.6611638058514023`*^9, 
   3.6611639225135736`*^9, 3.6611641128488536`*^9, 3.663325243366172*^9, {
   3.663325281806226*^9, 3.6633252859362316`*^9}, 3.664007447821633*^9, 
   3.664007662438012*^9, 3.6640077620601873`*^9, 3.6640078818367996`*^9, 
   3.664007926333078*^9, 3.664014386317805*^9, 3.664015693182682*^9, 
   3.664113598785838*^9, 3.6646200207020607`*^9, 3.6646903424967995`*^9, 
   3.664690863627529*^9, 3.6825260794946556`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ToCouplingTensors\[Gamma]pm", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]t", "[", 
            RowBox[{"sum12", ",", "fo1", ",", "sum22"}], "]"}], "+", 
           RowBox[{"\[Rho]t", "[", 
            RowBox[{"sum12", ",", "sum22", ",", "fo1"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]td", "[", 
            RowBox[{"sum12", ",", "fo2", ",", "sum22"}], "]"}], "+", 
           RowBox[{"\[Rho]td", "[", 
            RowBox[{"sum12", ",", "sum22", ",", "fo2"}], "]"}]}], ")"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum12", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sum22", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"fo1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"fo2", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "*)"}]], "Input",
 CellChangeTimes->{{3.664007459318853*^9, 3.664007472286476*^9}, {
  3.6640077671009965`*^9, 3.6640077689105997`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["result", "Subsubsection",
 CellChangeTimes->{{3.6633253623763385`*^9, 3.66332536316634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Res", "[", 
      RowBox[{"SE\[Lambda]", ",", "g"}], "]"}], "+", " ", 
     RowBox[{"Res", "[", 
      RowBox[{"SE\[Lambda]", ",", " ", "\[Phi]", ",", " ", "1"}], "]"}], "+", 
     RowBox[{"Res", "[", 
      RowBox[{"SE\[Lambda]", ",", "\[Phi]", ",", "2"}], "]"}]}], "/.", 
    RowBox[{"\[Delta]f", "\[Rule]", "M\[Delta]"}]}], "//", "Normal"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"sun", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"fo1", "\[Rule]", "fo2"}]}], "/.", 
   RowBox[{"fo2", "\[Rule]", "2"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.664007783037425*^9, 3.664007785254629*^9}, {
  3.664007951251322*^9, 3.664007960455338*^9}, {3.664015728152732*^9, 
  3.6640157306827354`*^9}, {3.664015760792782*^9, 3.6640158073448486`*^9}, {
  3.664015897534978*^9, 3.6640159298790245`*^9}, {3.6646200265733967`*^9, 
  3.6646200275504527`*^9}, {3.664690851667513*^9, 3.6646908680575356`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "\[Epsilon]"], 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["gp", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "sun"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"1", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"2", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"1", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"2", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}]}], ")"}], " ", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"4", ",", "fo1"}], "]"}], " ", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"4", ",", "fo2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]m", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{"fo1", ",", "3", ",", "1"}], "]"}], "]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"1", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]p", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"2", "+", "fo1"}], ",", "3", ",", "1"}], "]"}], "]"}], 
         "]"}]}], ")"}], " ", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"fo1", ",", "fo2"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6640077816334224`*^9, 3.6640077867366314`*^9}, 
   3.664007884660404*^9, {3.6640079298430843`*^9, 3.6640079617969403`*^9}, 
   3.664014387377806*^9, {3.664015705374699*^9, 3.664015731252736*^9}, {
   3.664015762712785*^9, 3.6640158121918554`*^9}, {3.664015902921986*^9, 
   3.664015930229025*^9}, 3.664113606666289*^9, 3.6646200323847294`*^9, 
   3.6646903450368032`*^9, {3.6646908608175254`*^9, 3.6646908686675367`*^9}, 
   3.682526087076269*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["gp", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Gamma]m", "[", "2", "]"}], "]"}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Gamma]p", "[", "1", "]"}], "]"}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Gamma]p", "[", "3", "]"}], "]"}]}], ")"}]}], 
  "\[Epsilon]"]], "Output",
 CellChangeTimes->{{3.6640077816334224`*^9, 3.6640077867366314`*^9}, 
   3.664007884660404*^9, {3.6640079298430843`*^9, 3.6640079617969403`*^9}, 
   3.664014387377806*^9, {3.664015705374699*^9, 3.664015731252736*^9}, {
   3.664015762712785*^9, 3.6640158121918554`*^9}, {3.664015902921986*^9, 
   3.664015930229025*^9}, 3.664113606666289*^9, 3.6646200323847294`*^9, 
   3.6646903450368032`*^9, {3.6646908608175254`*^9, 3.6646908686675367`*^9}, 
   3.682526087154269*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "-", 
   RowBox[{"Cos", "[", "x", "]"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox["x", "2"], "]"}], "2"]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6646908229574723`*^9, 3.6646908457675047`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.664690829067481*^9, 3.6646908707475395`*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
Evaluator->"parallel2",
WindowSize->{1264, 675},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (November 13, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3682528113-7192613"->{
  Cell[3244, 70, 3936, 56, 534, "Print",
   CellTags->"Info3682528113-7192613"]},
 "Info3682528119-7192613"->{
  Cell[7391, 136, 986, 14, 126, "Print",
   CellTags->"Info3682528119-7192613"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3682528113-7192613", 477358, 11929},
 {"Info3682528119-7192613", 477469, 11932}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 543, 10, 52, "Input"],
Cell[1125, 34, 1923, 26, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3085, 65, 156, 3, 31, "Input"],
Cell[3244, 70, 3936, 56, 534, "Print",
 CellTags->"Info3682528113-7192613"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7217, 131, 171, 3, 31, "Input"],
Cell[7391, 136, 986, 14, 126, "Print",
 CellTags->"Info3682528119-7192613"]
}, Open  ]],
Cell[8392, 153, 89, 1, 52, "Input"],
Cell[CellGroupData[{
Cell[8506, 158, 256, 5, 83, "Title"],
Cell[CellGroupData[{
Cell[8787, 167, 234, 3, 71, "Section"],
Cell[CellGroupData[{
Cell[9046, 174, 4545, 123, 255, "Input"],
Cell[13594, 299, 2139, 54, 49, "Output"],
Cell[15736, 355, 1998, 49, 49, "Output"],
Cell[17737, 406, 1015, 18, 23, "Print"],
Cell[18755, 426, 2282, 58, 47, "Output"],
Cell[21040, 486, 3326, 91, 141, "Output"],
Cell[24369, 579, 829, 11, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25247, 596, 239, 5, 41, "Section"],
Cell[CellGroupData[{
Cell[25511, 605, 4291, 115, 413, "Input"],
Cell[29805, 722, 1736, 44, 55, "Output"],
Cell[31544, 768, 1533, 41, 33, "Output"],
Cell[33080, 811, 804, 15, 23, "Print"],
Cell[33887, 828, 1348, 34, 47, "Output"],
Cell[35238, 864, 2048, 56, 68, "Output"],
Cell[37289, 922, 393, 5, 30, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[37743, 934, 248, 3, 57, "Title"],
Cell[CellGroupData[{
Cell[38016, 941, 272, 3, 71, "Section"],
Cell[38291, 946, 671, 16, 49, "Input"],
Cell[CellGroupData[{
Cell[38987, 966, 98, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[39110, 971, 4041, 105, 292, "Input"],
Cell[43154, 1078, 1894, 29, 43, "Print"],
Cell[45051, 1109, 2569, 51, 67, "Output"],
Cell[47623, 1162, 2777, 58, 67, "Output"],
Cell[50403, 1222, 2871, 54, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53323, 1282, 100, 1, 21, "Subsubsection"],
Cell[53426, 1285, 2407, 59, 284, "Input"],
Cell[CellGroupData[{
Cell[55858, 1348, 4429, 121, 236, "Input"],
Cell[60290, 1471, 845, 15, 23, "Print"],
Cell[61138, 1488, 1441, 37, 47, "Output"],
Cell[62582, 1527, 1866, 42, 55, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[64497, 1575, 185, 4, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[64707, 1583, 1748, 46, 52, "Input"],
Cell[66458, 1631, 2793, 69, 50, "Output"],
Cell[69254, 1702, 1611, 31, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[70914, 1739, 336, 10, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[71275, 1753, 1200, 29, 52, "Input"],
Cell[72478, 1784, 3005, 75, 67, "Output"],
Cell[75486, 1861, 1759, 35, 51, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[77306, 1903, 394, 9, 41, "Section"],
Cell[77703, 1914, 2698, 96, 261, "Text"],
Cell[80404, 2012, 727, 18, 31, "Input"],
Cell[CellGroupData[{
Cell[81156, 2034, 100, 1, 27, "Subsubsection"],
Cell[81259, 2037, 3216, 95, 278, "Input"],
Cell[CellGroupData[{
Cell[84500, 2136, 3027, 71, 92, "Input"],
Cell[87530, 2209, 769, 15, 23, "Print"],
Cell[88302, 2226, 4323, 97, 51, "Output"],
Cell[92628, 2325, 769, 15, 23, "Print"],
Cell[93400, 2342, 4324, 97, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[97773, 2445, 98, 1, 21, "Subsubsection"],
Cell[97874, 2448, 3146, 93, 262, "Input"],
Cell[CellGroupData[{
Cell[101045, 2545, 2088, 58, 92, "Input"],
Cell[103136, 2605, 666, 13, 23, "Print"],
Cell[103805, 2620, 2503, 64, 51, "Output"],
Cell[106311, 2686, 666, 13, 23, "Print"],
Cell[106980, 2701, 2499, 64, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109528, 2771, 96, 1, 21, "Subsubsection"],
Cell[109627, 2774, 3344, 94, 278, "Input"],
Cell[CellGroupData[{
Cell[112996, 2872, 2127, 59, 92, "Input"],
Cell[115126, 2933, 614, 12, 23, "Print"],
Cell[115743, 2947, 2524, 63, 51, "Output"],
Cell[118270, 3012, 614, 12, 23, "Print"],
Cell[118887, 3026, 2524, 63, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[121460, 3095, 99, 1, 21, "Subsubsection"],
Cell[121562, 3098, 3494, 94, 262, "Input"],
Cell[CellGroupData[{
Cell[125081, 3196, 2210, 60, 92, "Input"],
Cell[127294, 3258, 692, 13, 23, "Print"],
Cell[127989, 3273, 2543, 63, 51, "Output"],
Cell[130535, 3338, 692, 13, 23, "Print"],
Cell[131230, 3353, 2543, 63, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[133822, 3422, 148, 2, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[133995, 3428, 2013, 50, 69, "Input"],
Cell[136011, 3480, 2059, 53, 51, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[138131, 3540, 210, 3, 41, "Section"],
Cell[138344, 3545, 1009, 22, 49, "Input"],
Cell[CellGroupData[{
Cell[139378, 3571, 100, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[139503, 3576, 3746, 76, 172, "Input"],
Cell[143252, 3654, 2235, 49, 70, "Output"],
Cell[145490, 3705, 1673, 27, 70, "Print"],
Cell[147166, 3734, 3281, 69, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[150496, 3809, 160, 2, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[150681, 3815, 3293, 75, 192, "Input"],
Cell[153977, 3892, 2382, 45, 70, "Output"],
Cell[156362, 3939, 2134, 33, 70, "Print"],
Cell[158499, 3974, 2493, 49, 70, "Output"],
Cell[160995, 4025, 4048, 83, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165092, 4114, 155, 2, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[165272, 4120, 4401, 100, 213, "Input"],
Cell[169676, 4222, 722, 14, 23, "Print"],
Cell[170401, 4238, 1982, 54, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172420, 4297, 2975, 81, 213, "Input"],
Cell[175398, 4380, 691, 14, 23, "Print"],
Cell[176092, 4396, 1887, 53, 84, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[178028, 4455, 299, 5, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[178352, 4464, 4059, 105, 72, "Input"],
Cell[CellGroupData[{
Cell[182436, 4573, 1987, 31, 23, "Print"],
Cell[184426, 4606, 1987, 31, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186462, 4643, 1441, 33, 31, "Input"],
Cell[187906, 4678, 2316, 69, 88, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[190271, 4753, 388, 10, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[190684, 4767, 3595, 84, 172, "Input"],
Cell[194282, 4853, 881, 24, 51, "Output"]
}, Open  ]],
Cell[195178, 4880, 157, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[195360, 4888, 3207, 80, 152, "Input"],
Cell[198570, 4970, 492, 13, 30, "Output"],
Cell[199065, 4985, 1908, 57, 50, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[201046, 5050, 248, 5, 83, "Title"],
Cell[CellGroupData[{
Cell[201319, 5059, 334, 9, 71, "Section"],
Cell[CellGroupData[{
Cell[201678, 5072, 258, 5, 36, "Subsection"],
Cell[CellGroupData[{
Cell[201961, 5081, 951, 28, 31, "Input"],
Cell[202915, 5111, 193, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203145, 5119, 799, 24, 33, "Input"],
Cell[203947, 5145, 170, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204154, 5152, 719, 21, 47, "Input"],
Cell[204876, 5175, 269, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205182, 5184, 780, 22, 31, "Input"],
Cell[205965, 5208, 238, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206240, 5216, 1787, 48, 115, "Input"],
Cell[208030, 5266, 1063, 24, 30, "Output"],
Cell[209096, 5292, 1032, 22, 47, "Output"],
Cell[210131, 5316, 667, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210835, 5330, 604, 18, 47, "Input"],
Cell[211442, 5350, 371, 9, 47, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[211862, 5365, 240, 3, 28, "Subsection"],
Cell[212105, 5370, 403, 13, 47, "Input"],
Cell[CellGroupData[{
Cell[212533, 5387, 159, 2, 27, "Subsubsection"],
Cell[212695, 5391, 5863, 158, 201, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[218595, 5554, 129, 2, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[218749, 5560, 6494, 176, 361, "Input"],
Cell[225246, 5738, 794, 15, 23, "Print"],
Cell[226043, 5755, 1042, 25, 38, "Output"],
Cell[227088, 5782, 791, 15, 23, "Print"],
Cell[227882, 5799, 1039, 25, 38, "Output"],
Cell[228924, 5826, 1815, 47, 33, "Output"],
Cell[230742, 5875, 471, 8, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[231262, 5889, 133, 2, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[231420, 5895, 6545, 177, 361, "Input"],
Cell[237968, 6074, 1096, 19, 23, "Print"],
Cell[239067, 6095, 1372, 29, 38, "Output"],
Cell[240442, 6126, 1094, 19, 23, "Print"],
Cell[241539, 6147, 1374, 29, 38, "Output"],
Cell[242916, 6178, 2148, 51, 33, "Output"],
Cell[245067, 6231, 804, 12, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[245920, 6249, 134, 2, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[246079, 6255, 3480, 89, 181, "Input"],
Cell[249562, 6346, 1048, 19, 23, "Print"],
Cell[250613, 6367, 1454, 32, 38, "Output"],
Cell[252070, 6401, 1641, 36, 33, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[253760, 6443, 179, 2, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[253964, 6449, 2818, 67, 141, "Input"],
Cell[256785, 6518, 1334, 23, 23, "Print"],
Cell[258122, 6543, 1289, 23, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[259460, 6572, 204, 3, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[259689, 6579, 3353, 76, 172, "Input"],
Cell[263045, 6657, 1478, 25, 23, "Print"],
Cell[264526, 6684, 1568, 29, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[266143, 6719, 231, 3, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[266399, 6726, 3327, 78, 172, "Input"],
Cell[269729, 6806, 1334, 23, 23, "Print"],
Cell[271066, 6831, 1411, 27, 51, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[272526, 6864, 256, 3, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[272807, 6871, 6012, 130, 412, "Input"],
Cell[278822, 7003, 1610, 27, 23, "Print"],
Cell[280435, 7032, 2651, 58, 50, "Output"],
Cell[283089, 7092, 1286, 19, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[284424, 7117, 282, 4, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[284731, 7125, 6237, 134, 412, "Input"],
Cell[290971, 7261, 1626, 27, 23, "Print"],
Cell[292600, 7290, 2703, 59, 50, "Output"],
Cell[295306, 7351, 1322, 19, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[296677, 7376, 305, 4, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[297007, 7384, 7590, 166, 452, "Input"],
Cell[304600, 7552, 540, 11, 23, "Print"],
Cell[305143, 7565, 1606, 44, 50, "Output"],
Cell[306752, 7611, 1611, 44, 50, "Output"],
Cell[308366, 7657, 2326, 67, 91, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310765, 7732, 352, 9, 71, "Section"],
Cell[CellGroupData[{
Cell[311142, 7745, 262, 3, 36, "Subsection"],
Cell[CellGroupData[{
Cell[311429, 7752, 154, 2, 27, "Subsubsection"],
Cell[311586, 7756, 677, 19, 55, "Input"],
Cell[312266, 7777, 2946, 68, 297, "Input"],
Cell[CellGroupData[{
Cell[315237, 7849, 5277, 145, 152, "Input"],
Cell[320517, 7996, 1410, 24, 23, "Print"],
Cell[321930, 8022, 1679, 34, 30, "Output"],
Cell[323612, 8058, 2015, 47, 47, "Output"],
Cell[325630, 8107, 3794, 103, 83, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[329473, 8216, 104, 1, 21, "Subsubsection"],
Cell[329580, 8219, 4981, 110, 597, "Input"],
Cell[CellGroupData[{
Cell[334586, 8333, 2194, 58, 112, "Input"],
Cell[336783, 8393, 914, 17, 23, "Print"],
Cell[337700, 8412, 2675, 66, 86, "Output"],
Cell[340378, 8480, 3202, 93, 83, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[343629, 8579, 189, 4, 21, "Subsubsection"],
Cell[343821, 8585, 873, 23, 55, "Input"],
Cell[344697, 8610, 3516, 82, 357, "Input"],
Cell[CellGroupData[{
Cell[348238, 8696, 950, 23, 52, "Input"],
Cell[349191, 8721, 862, 18, 52, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[350114, 8746, 158, 2, 28, "Subsection"],
Cell[350275, 8750, 1339, 38, 102, "Input"],
Cell[CellGroupData[{
Cell[351639, 8792, 214, 3, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[351878, 8799, 4633, 115, 361, "Input"],
Cell[356514, 8916, 608, 17, 52, "Output"],
Cell[357125, 8935, 498, 11, 43, "Print"],
Cell[357626, 8948, 674, 21, 38, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[358349, 8975, 215, 3, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[358589, 8982, 5204, 120, 441, "Input"],
Cell[363796, 9104, 2085, 32, 43, "Print"],
Cell[365884, 9138, 2484, 43, 30, "Output"],
Cell[368371, 9183, 2085, 32, 43, "Print"],
Cell[370459, 9217, 2608, 47, 30, "Output"]
}, Open  ]],
Cell[373082, 9267, 295, 4, 31, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[373426, 9277, 159, 2, 28, "Subsection"],
Cell[373588, 9281, 1303, 36, 93, "Input"],
Cell[CellGroupData[{
Cell[374916, 9321, 108, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[375049, 9326, 4141, 100, 321, "Input"],
Cell[379193, 9428, 1562, 26, 62, "Print"],
Cell[380758, 9456, 1749, 37, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382544, 9498, 3721, 94, 321, "Input"],
Cell[386268, 9594, 1224, 22, 62, "Print"],
Cell[387495, 9618, 1425, 33, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388957, 9656, 4450, 119, 381, "Input"],
Cell[393410, 9777, 2119, 50, 95, "Output"],
Cell[395532, 9829, 1296, 22, 62, "Print"],
Cell[396831, 9853, 1661, 37, 50, "Output"],
Cell[398495, 9892, 2680, 72, 73, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[401224, 9970, 105, 1, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[401354, 9975, 3972, 107, 361, "Input"],
Cell[405329, 10084, 1051, 19, 62, "Print"],
Cell[406383, 10105, 1224, 27, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407644, 10137, 4029, 108, 381, "Input"],
Cell[411676, 10247, 1006, 19, 62, "Print"],
Cell[412685, 10268, 1710, 46, 52, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[414444, 10320, 170, 2, 21, "Subsubsection"],
Cell[414617, 10324, 8066, 194, 886, "Input"],
Cell[CellGroupData[{
Cell[422708, 10522, 1990, 56, 72, "Input"],
Cell[424701, 10580, 1007, 19, 23, "Print"],
Cell[425711, 10601, 1048, 33, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426796, 10639, 3422, 94, 172, "Input"],
Cell[430221, 10735, 1013, 19, 23, "Print"],
Cell[431237, 10756, 1288, 31, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432562, 10792, 2810, 75, 112, "Input"],
Cell[435375, 10869, 304, 7, 30, "Output"]
}, Open  ]],
Cell[435694, 10879, 202, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[435921, 10888, 2127, 53, 132, "Input"],
Cell[438051, 10943, 478, 13, 30, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[438602, 10964, 245, 5, 71, "Section"],
Cell[CellGroupData[{
Cell[438872, 10973, 203, 3, 36, "Subsection"],
Cell[439078, 10978, 1414, 33, 52, "Input"],
Cell[CellGroupData[{
Cell[440517, 11015, 100, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[440642, 11020, 3024, 67, 212, "Input"],
Cell[443669, 11089, 1984, 31, 43, "Print"],
Cell[445656, 11122, 1821, 25, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[447526, 11153, 99, 1, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[447650, 11158, 8502, 218, 526, "Input"],
Cell[456155, 11378, 1359, 22, 43, "Print"],
Cell[457517, 11402, 2011, 46, 86, "Output"]
}, Open  ]],
Cell[459543, 11451, 1560, 36, 112, "Input"],
Cell[CellGroupData[{
Cell[461128, 11491, 4855, 132, 412, "Input"],
Cell[465986, 11625, 956, 17, 43, "Print"],
Cell[466945, 11644, 3538, 87, 125, "Output"]
}, Open  ]],
Cell[470498, 11734, 1224, 32, 112, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[471759, 11771, 98, 1, 21, "Subsubsection"],
Cell[CellGroupData[{
Cell[471882, 11776, 1061, 24, 72, "Input"],
Cell[472946, 11802, 2633, 70, 143, "Output"],
Cell[475582, 11874, 920, 20, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476539, 11899, 303, 8, 45, "Input"],
Cell[476845, 11909, 96, 1, 30, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> FokkenMomentumTensors.m <==
(* ::Package:: *)

BeginPackage["FokkenMomentumTensors`"]
FokkenMomentumTensors::usage="This package provides the two functions 'Ptraceless' and 'PinPtraceless', which give traceless symmetric representations of general momentum tensors. Results are given in terms of the GLOBAL parameters:
Global`DIM - spacetime dimension,
Global`p   - base symbol of the momentum,
Global`g   - spacetime metric,
Global`\[Mu]   - base symbol of the spacetime direction.
All symbols may hence be renamed according to Global`x = xnew, ect.";

Ptraceless::usage = "Ptraceless[input_] gives the traceless symmetric product of momenta p of rank n. The input specifies the rank. As input formats either a rank n \[Element] \[DoubleStruckCapitalN] is possible, or an array specifying the n different indices, e.g. {a,b,c}."
PinPtraceless::usage = "PinPtraceless[input_] gives a product of n momenta \!\(\*SubscriptBox[\(p\), SubscriptBox[\(\[Mu]\), \(i\)]]\) as a linear combination of traceless symmetric momentum tensors \!\(\*SubscriptBox[\(p\), \(\(\*SubscriptBox[\(\[Mu]\), \(1\)] ... \) \*SubscriptBox[\(\[Mu]\), \(k\)]\)]\)and traces \!\(\*SuperscriptBox[\(p\), \(2 \((\*FractionBox[\(n\), \(2\)] - k)\)\)]\). The input specifies the number of input momenta. As input formats either a rank n \[Element] \[DoubleStruckCapitalN] is possible, or an array specifying the n different indices, e.g. {a,b,c}."
Begin["`Private`"]



(*function H .28 of Jan Fokkens PhD Thesis*)
Ptraceless[input_]:=Module[{Res,rank},
If[IntegerQ[input],
rank=input;
If[IntegerQ[rank/2],
Res=Sum[Global`p^(2 Ntr) (-1)^Ntr Product[1/(Global`DIM+2(rank-ntr-1)),{ntr,1,Ntr}]gpSum[IndexsetsForMetrics[Table[Global`\[Mu][i],{i,1,rank}]][Ntr]],{Ntr,0,Floor[rank/2]-1}]+
(-1)^Floor[rank/2] Product[1/(Global`DIM-2+2(rank-ntr)),{ntr,1,Floor[rank/2]}]Global`p^(2Floor[rank/2]) gSum[IndexsetsForMetrics[Table[Global`\[Mu][i],{i,1,rank}]][Floor[rank/2]]];
,
Res=gpSum[IndexsetsForMetrics[Table[Global`\[Mu][i],{i,1,rank}]][0]]+Sum[Global`p^(2 Ntr) (-1)^Ntr Product[1/(Global`DIM-2+2(rank-ntr)),{ntr,1,Ntr}]gpSum[IndexsetsForMetrics[Table[Global`\[Mu][i],{i,1,rank}]][Ntr]],{Ntr,1,Floor[rank/2]}];
];
,
rank=Length[input];
If[IntegerQ[rank/2],
Res=Sum[Global`p^(2 Ntr) (-1)^Ntr Product[1/(Global`DIM-2+2(rank-ntr)),{ntr,1,Ntr}]gpSum[IndexsetsForMetrics[Table[input[[i]],{i,1,rank}]][Ntr]],{Ntr,0,Floor[rank/2]-1}]+
(-1)^Floor[rank/2] Product[1/(Global`DIM-2+2(rank-ntr)),{ntr,1,Floor[rank/2]}]Global`p^(2Floor[rank/2]) gSum[IndexsetsForMetrics[Table[input[[i]],{i,1,rank}]][Floor[rank/2]]];
,
Res=gpSum[IndexsetsForMetrics[Table[input[[i]],{i,1,rank}]][0]]+Sum[Global`p^(2 Ntr) (-1)^Ntr Product[1/(Global`DIM-2+2(rank-ntr)),{ntr,1,Ntr}]gpSum[IndexsetsForMetrics[Table[input[[i]],{i,1,rank}]][Ntr]],{Ntr,1,Floor[rank/2]}];
];
];
Res
];

(*function H .29 of Jan Fokkens PhD Thesis*)
PinPtraceless[input_]:=Module[{Res,rank},
If[IntegerQ[input],
rank=input;
If[IntegerQ[rank/2],
Res=
Sum[Product[1/(Global`DIM-2(2Ntr-rank-ntr)),{ntr,0,Ntr-1}]Global`p^(2Ntr) gptracelessSum[IndexsetsForMetrics[Table[Global`\[Mu][i],{i,1,rank}]][Ntr]],{Ntr,0,Floor[rank/2]-1}]+
Product[1/(Global`DIM+2rank-4Floor[rank/2]+2ntr),{ntr,0,Floor[rank/2]-1}]Global`p^(2Floor[rank/2]) gSum[IndexsetsForMetrics[Table[Global`\[Mu][i],{i,1,rank}]][Floor[rank/2]]]/.Global`p[]->1
,
Res=
Sum[Product[1/(Global`DIM+2rank-4Ntr+2ntr),{ntr,0,Ntr-1}]Global`p^(2Ntr) gptracelessSum[IndexsetsForMetrics[Table[Global`\[Mu][i],{i,1,rank}]][Ntr]],{Ntr,0,Floor[rank/2]}]/.Global`p[]->1;
];
,
rank=Length[input];
If[IntegerQ[rank/2],
Res=
Sum[Product[1/(Global`DIM+2rank-4Ntr+2ntr),{ntr,0,Ntr-1}]Global`p^(2Ntr) gptracelessSum[IndexsetsForMetrics[Table[input[[i]],{i,1,rank}]][Ntr]],{Ntr,0,Floor[rank/2]-1}]+
Product[1/(Global`DIM+2rank-4Floor[rank/2]+2ntr),{ntr,0,Floor[rank/2]-1}]Global`p^(2Floor[rank/2]) gSum[IndexsetsForMetrics[Table[input[[i]],{i,1,rank}]][Floor[rank/2]]]/.Global`p[]->1
,
Res=
Sum[Product[1/(Global`DIM+2rank-4Ntr+2ntr),{ntr,0,Ntr-1}]Global`p^(2Ntr) gptracelessSum[IndexsetsForMetrics[Table[input[[i]],{i,1,rank}]][Ntr]],{Ntr,0,Floor[rank/2]}]/.Global`p[]->1;
];
];
Res
];


(*general functions (not necessary for public use*)
IndexsetsForMetrics[array_][Nmetrics_]:=Module[{possibleContractions,MetricCombinationsWithDuplicates,MetricCombinations,MetricCombinationsAndMomentaRough,MetricCombinationsAndMomenta},
If[Nmetrics==0,
MetricCombinationsAndMomenta={array};
,
possibleContractions=Subsets[array,{2}];
MetricCombinationsWithDuplicates=Subsets[possibleContractions,{Nmetrics}];
MetricCombinations=Select[MetricCombinationsWithDuplicates,(Length[Flatten[#]]-Length[DeleteDuplicates[Flatten[#]]])==0&];
MetricCombinationsAndMomentaRough=Map[Append[#,Complement[array,Flatten[#]]]&,MetricCombinations];
MetricCombinationsAndMomenta=Map[If[#[[-1]]=={},Drop[#,-1],#]&,MetricCombinationsAndMomentaRough];
];
MetricCombinationsAndMomenta
];
gpSum[array_]:=Module[{Res},
If[Length[array]==1,
Res=Product[Global`p[array[[1,i]]],{i,1,Length[array[[1]]]}];
,
Res=Plus@@Map[
Product[Global`g[#[[i,1]],#[[i,2]]],{i,1,Length[#]-1}]
Product[Global`p[#[[-1,i]]],{i,1,Length[#[[-1]]]}]
&,array];
];
Res
];
gSum[array_]:=Plus@@Map[
Product[Global`g[#[[i,1]],#[[i,2]]],{i,1,Length[#]}]
&,array];

gptracelessSum[array_]:=Module[{Res},
If[Length[array]==1,
Res=Global`p@@(array);
,
Res=Plus@@Map[
Product[Global`g[#[[i,1]],#[[i,2]]],{i,1,Length[#]-1}]Global`p[#[[-1]]]&,array];
];
Res/.Global`p[a_]:>Global`p@@(a)
];


End[];
EndPackage[];




